The Effect of Anisotropic Viscosity on the Nonlinear Kink Instability

The kink instability of magnetohydrodynamics is believed to be fundamental to many aspects of the dynamic activity of the solar atmosphere, such as the initiation of flares and the heating of the solar corona. In this work, we investigate the importance of viscosity on the kink instability. In particular, we focus on two forms of viscosity; isotropic viscosity (independent of the magnetic field) and anisotropic viscosity (with a preferred direction following the magnetic field). Through the detailed analysis of magnetohydrodynamic simulations of the kink instability with both types of viscosity, we show that the form of viscosity has a significant effect on the nonlinear dynamics of the instability. The different viscosities allow for different flow and current structures to develop, thus affecting the behaviour of magnetic relaxation, the formation of secondary instabilities and the Ohmic and viscous heating produced. Our results have important consequences for the interpretation of solar observations of the kink instability.

==> data-analysis/analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sdf\n",
    "import math\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "from scipy import special\n",
    "%matplotlib inline\n",
    "\n",
    "FONTSIZE = 7\n",
    "COLUMN_WIDTH = 468.0 * 1/72.27\n",
    "COLUMN_HALFSIZE = 0.5 # Multiplier\n",
    "COLUMN_THIRDSIZE = 0.32\n",
    "\n",
    "# This is here to allow for changing of font size\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from print_energy import Energy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def latexify(fig_width=None, fig_height=None, columns=1):\n",
    "    \"\"\"Set up matplotlib's RC params for LaTeX plotting.\n",
    "    Call this before plotting a figure.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    fig_width : float, optional, inches\n",
    "    fig_height : float,  optional, inches\n",
    "    columns : {1, 2}\n",
    "    \"\"\"\n",
    "\n",
    "    # code adapted from http://www.scipy.org/Cookbook/Matplotlib/LaTeX_Examples\n",
    "\n",
    "    # Width and max height in inches for IEEE journals taken from\n",
    "    # computer.org/cms/Computer.org/Journal%20templates/transactions_art_guide.pdf\n",
    "\n",
    "    assert(columns in [1,2,3])\n",
    "\n",
    "    if fig_width is None:\n",
    "        if columns == 1:\n",
    "            fig_width = COLUMN_WIDTH\n",
    "        elif columns == 2:\n",
    "            fig_width = COLUMN_WIDTH * COLUMN_HALFSIZE  \n",
    "        else:\n",
    "            fig_width = COLUMN_WIDTH * COLUMN_THIRDSIZE\n",
    "\n",
    "    if fig_height is None:\n",
    "        golden_mean = (math.sqrt(5)-1.0)/2.0    # Aesthetic ratio\n",
    "        fig_height = fig_width*golden_mean # height in inches\n",
    "        \n",
    "    MAX_HEIGHT_INCHES = 8.0\n",
    "    if fig_height > MAX_HEIGHT_INCHES:\n",
    "        print(\"WARNING: fig_height too large:\" + fig_height + \n",
    "              \"so will reduce to\" + MAX_HEIGHT_INCHES + \"inches.\")\n",
    "        fig_height = MAX_HEIGHT_INCHES\n",
    "\n",
    "    params = {'backend': 'ps',\n",
    "              'text.latex.preamble': ['\\\\usepackage{gensymb}', r\"\\usepackage{amsmath}\"],\n",
    "              'axes.labelsize': FONTSIZE, # fontsize for x and y labels (was 10)\n",
    "              'axes.titlesize': FONTSIZE,\n",
    "              'font.size': FONTSIZE, # was 10\n",
    "              'legend.fontsize': FONTSIZE, # was 10\n",
    "              'xtick.labelsize': FONTSIZE,\n",
    "              'ytick.labelsize': FONTSIZE,\n",
    "              'text.usetex': True,\n",
    "              'figure.figsize': [fig_width,fig_height],\n",
    "              'font.family': 'serif'\n",
    "    }\n",
    "\n",
    "    matplotlib.rcParams.update(params)\n",
    "\n",
    "latexify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 330,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def get_var_slice(sdfFilename, variable):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "\n",
    "    sdf_var = getattr(sdfFile, variable)\n",
    "    var = sdf_var.data\n",
    "    dims = sdf_var.dims\n",
    "\n",
    "    # If z-dimensions even, average between midpoints\n",
    "    average = (dims[2] % 2 == 0)\n",
    "\n",
    "    if average:\n",
    "        return 0.5*(var[:,:,int(dims[2]/2)-1] + var[:,:,int(dims[2]/2)]).transpose()\n",
    "    else:\n",
    "        return var[:,:,int(dims[2]/2)].transpose()\n",
    "\n",
    "def mean_difference(var_slice, is_sum_of_differences=True):\n",
    "#     new_slice = var_slice[:,220:240]\n",
    "    new_slice = var_slice\n",
    "    half_size = int(new_slice.shape[0]/2)\n",
    "\n",
    "    if new_slice.shape[0] % 2 == 0:\n",
    "        index_shift = 0\n",
    "    else:\n",
    "        index_shift = 1\n",
    "        \n",
    "    if is_sum_of_differences:\n",
    "        difference = np.mean((np.abs(new_slice) - np.abs(new_slice[::-1]))[:half_size])\n",
    "    else:\n",
    "        difference = np.mean(np.abs(new_slice[:half_size])) - np.mean(np.abs(new_slice[half_size+index_shift:]))\n",
    "    \n",
    "    return difference\n",
    "\n",
    "def get_dx_dy_dz(sdfFilename):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    \n",
    "    extents = sdfFile.Grid_Grid.extents\n",
    "    dims = sdfFile.Grid_Grid.dims\n",
    "    \n",
    "    dims = [dim + 1 for dim in dims]\n",
    "    \n",
    "    return [(extents[i+3] - extents[i])/dims[i] for i in range(3)]\n",
    "\n",
    "def get_magnetic_field(sdfFilename):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    \n",
    "    mag_field = np.array([\n",
    "        getattr(sdfFile, variable).data for variable in \n",
    "        ['Magnetic_Field_bx_centred', 'Magnetic_Field_by_centred', 'Magnetic_Field_bz_centred']\n",
    "    ])\n",
    "\n",
    "    return mag_field\n",
    "\n",
    "def curl(bx, by, bz, dx, dy, dz):\n",
    "    gradbx = np.gradient(bx, dx, dy, dz)\n",
    "    gradby = np.gradient(by, dx, dy, dz)\n",
    "    gradbz = np.gradient(bz, dx, dy, dz)\n",
    "    \n",
    "    return np.array([(gradbz[1] - gradby[2]), -(gradbz[0] - gradbx[2]), (gradby[0] - gradbx[1])])\n",
    "\n",
    "def get_current(sdfFilename):\n",
    "    field = get_magnetic_field(sdfFilename)\n",
    "    dx, dy, dz = get_dx_dy_dz(sdfFilename)\n",
    "    current = curl(field[0], field[1], field[2], dx, dy, dz)\n",
    "\n",
    "def get_mean_current(sdfFilename):\n",
    "    field = get_magnetic_field(sdfFilename)\n",
    "    dx, dy, dz = get_dx_dy_dz(sdfFilename)\n",
    "\n",
    "    gradbx = np.gradient(field[0], dx, dy, dz)\n",
    "    gradby = np.gradient(field[1], dx, dy, dz)\n",
    "    gradbz = np.gradient(field[2], dx, dy, dz)\n",
    "\n",
    "    mean = np.mean(np.sqrt(np.power(gradbz[1] - gradby[2], 2) + np.power(gradbz[0] - gradbx[2], 2) + np.power(gradby[0] - gradbx[1], 2)))\n",
    "    \n",
    "    del field, gradbx, gradby, gradbz\n",
    "    \n",
    "    return mean\n",
    "\n",
    "def load_slices(folder, timedumps, variable):\n",
    "    filenames = [folder + \"\" + format(timedump, \"04d\") + \".sdf\" for timedump in timedumps]\n",
    "    slices = [get_var_slice(filename, variable) for filename in filenames]\n",
    "    \n",
    "    return slices\n",
    "\n",
    "def calc_differences(slices, sum_of_differences=False):\n",
    "    return [mean_difference(var_slice, sum_of_differences) for var_slice in slices]\n",
    "\n",
    "def load_differences(folder, timedumps, variable):\n",
    "    slices = load_slices(folder, timedumps, variable)\n",
    "    return calc_differences(slices)\n",
    "\n",
    "def remove_spines(axis):\n",
    "    axis.spines['top'].set_visible(False)\n",
    "    axis.xaxis.set_ticks_position('bottom')\n",
    "    axis.spines['right'].set_visible(False)\n",
    "    axis.yaxis.set_ticks_position('left')\n",
    "    axis.yaxis.set_label_position('left')\n",
    "\n",
    "def delta(connectivities, j):\n",
    "    return ((connectivities[j] - connectivities[j-1]) != 0).astype(int)\\\n",
    "#          + ((connectivities[j] - connectivities[j-1]) < 0).astype(int)\n",
    "\n",
    "def fix_current_restart(data):\n",
    "    minimum = data[1:].argmin()\n",
    "    if data[minimum+1] < 0.001:\n",
    "        data[minimum+1] = 0.5*(data[minimum] + data[minimum+2])\n",
    "        \n",
    "def fix_ohmic_heating_restart(data):\n",
    "    for i in range(2):\n",
    "        diff = data[1:] - data[:-1]\n",
    "        if np.any(np.abs(diff) > 0.01):\n",
    "            max_point = np.argmax(np.abs(diff))\n",
    "            print(max_point, data[max_point-1:max_point+1], diff[max_point-1:max_point+1])\n",
    "            if diff[max_point] > 0:\n",
    "                data[max_point+1:] += diff[max_point]\n",
    "            else:\n",
    "                data[max_point+1:] -= diff[max_point]\n",
    "\n",
    "def get_maxes(filenames, index, min_time=-1, max_time=-1):\n",
    "    energies = [Energy(f) for f in filenames]\n",
    "    return [get_max(en.data, index, min_time, max_time) for en in energies]\n",
    "\n",
    "def get_max(data, index, min_time=-1, max_time=-1):\n",
    "    if max_time > 0:\n",
    "        max_index = find_nearest(data[:,0], max_time)\n",
    "    else:\n",
    "        max_index = len(data[:,0])+1\n",
    "        \n",
    "    if min_time > 0:\n",
    "        min_index = find_nearest(data[:,0], min_time)\n",
    "    else:\n",
    "        min_index = 0\n",
    "    \n",
    "    return np.max(data[min_index:max_index, index])\n",
    "\n",
    "def find_nearest(array, value):\n",
    "    array = np.asarray(array)\n",
    "    idx = (np.abs(array - value)).argmin()\n",
    "    return idx"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Parallel electric field"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPIAAACgCAYAAAA2LjFYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0233c0e128>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "iso_timedumps = [n for n in range(0, 51)]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "isotropic_pef = [np.load(folder + \"pef_\" + format(timedump, \"04d\") + \".sdf.npy\") for timedump in iso_timedumps]\n",
    "swi_timedumps = [n for n in range(0, 51)]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "switching_pef = [np.load(folder + \"pef_\" + format(timedump, \"04d\") + \".sdf.npy\") for timedump in swi_timedumps]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.15, bottom=.16, right=.97, top=.99)\n",
    "total_pef_isotropic = [10*np.mean(np.abs(pef)) for pef in isotropic_pef]\n",
    "total_pef_switching = [10*np.mean(np.abs(pef)) for pef in switching_pef]\n",
    "\n",
    "eta = 5*np.power(10, -4.5)\n",
    "\n",
    "max_pef_isotropic = [eta*np.max(np.abs(pef)) for pef in isotropic_pef]\n",
    "max_pef_switching = [eta*np.max(np.abs(pef)) for pef in switching_pef]\n",
    "\n",
    "# n_rows = max_dump - min_dump\n",
    "n_columns = 2\n",
    "# times = range(0, 10 * n_rows, 10)\n",
    "iso_times = np.array(iso_timedumps) * 5\n",
    "swi_times = np.array(swi_timedumps) * 5\n",
    "\n",
    "axis.plot(iso_times, max_pef_isotropic, 'o-', color=\"tab:blue\", markersize=4, linewidth=0.7, label=r\"Max Isotropic\")\n",
    "axis.plot(swi_times, max_pef_switching, 'x--', color=\"tab:orange\", markersize=4, linewidth=0.7, label=r\"Max Switching\")\n",
    "plt.ylabel(r\"max $\\Phi$\")\n",
    "\n",
    "# To plot mean parallel electric field on same axis:\n",
    "# axis2 = axis.twinx()\n",
    "# axis2.plot(iso_times, total_pef_isotropic, 'or-', label=r\"Mean $10\\times|E_{\\parallel}|$ - Isotropic\")\n",
    "# axis2.plot(swi_times, total_pef_switching, 'xr--', label=r\"Mean $10\\times|E_{\\parallel}|$ - Switching\")\n",
    "# plt.ylabel(r\"Mean $|E_{\\parallel}|$\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.xlim(iso_times[0], iso_times[-1])\n",
    "\n",
    "# axis.legend()\n",
    "# plt.tight_layout()\n",
    "plt.savefig('max_parallel_electric_field.pdf', pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "n_columns=2\n",
    "n_rows=10\n",
    "fig, axes = plt.subplots(n_rows, n_columns, figsize=(n_columns*8, (n_rows-1)*8), sharex=True, sharey=True)\n",
    "\n",
    "for j in range(0, n_rows):\n",
    "    plot = axes[j, 0].imshow(np.abs(isotropic_pef[j]), vmin=500, vmax=2000)\n",
    "    axes[j,0].set_title(str(j))\n",
    "#     plot = axes[j, 0].imshow(isotropic_pef[j])\n",
    "    plot = axes[j, 1].imshow(np.abs(switching_pef[j]), vmin=500, vmax=2000)\n",
    "\n",
    "plt.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.17068516634\n"
     ]
    }
   ],
   "source": [
    "print(np.max(isotropic_pef[10]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting Change in Connectivity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAO4AAACZCAYAAAAoyQZbAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKa5CEYQoxVUogpD/BwYJrVSCpNG4AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f548908ff60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "iso_timedumps = [n for n in range(0, 51)]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "isotropic_connectivity = [np.load(folder + \"connectivity_\" + format(timedump, \"04d\") + \".sdf.npy\") for timedump in iso_timedumps]\n",
    "swi_timedumps = [n for n in range(0, 51)]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "switching_connectivity = [np.load(folder + \"connectivity_\" + format(timedump, \"04d\") + \".sdf.npy\") for timedump in swi_timedumps]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.185, bottom=.19, right=.97, top=.97)\n",
    "\n",
    "iso_mean_deltas = [np.mean(np.abs(delta(isotropic_connectivity, i))) for i in iso_timedumps[1:]]\n",
    "swi_mean_deltas = [np.mean(np.abs(delta(switching_connectivity, i))) for i in swi_timedumps[1:]]\n",
    "\n",
    "n_columns = 2\n",
    "# times = range(0, 10 * n_rows, 10)\n",
    "iso_times = np.array(iso_timedumps) * 5\n",
    "swi_times = np.array(swi_timedumps) * 5\n",
    "\n",
    "axis.plot(iso_times[1:], iso_mean_deltas, 'o-', color=\"tab:blue\", markersize=4, linewidth=0.7, label=r\"Isotropic\")\n",
    "axis.plot(swi_times[1:], swi_mean_deltas, 'x--', color=\"tab:orange\", markersize=4, linewidth=0.7, label=r\"Switching\")\n",
    "plt.ylabel(r\"$\\Delta\\Phi_c$\")\n",
    "\n",
    "# axis2 = axis.twinx()\n",
    "# axis2.plot(times, total_connectivity_isotropic, 'or-', label=r\"Mean $10\\times|E_{\\parallel}|$ - Isotropic\")\n",
    "# axis2.plot(times, total_connectivity_switching, 'xr--', label=r\"Mean $10\\times|E_{\\parallel}|$ - Switching\")\n",
    "# plt.ylabel(r\"Mean $|E_{\\parallel}|$\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.xlim(iso_times[0], iso_times[-1])\n",
    "\n",
    "# axis.legend()\n",
    "# plt.tight_layout()\n",
    "plt.savefig('mean_difference_in_connectivity.pdf', pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plots from en.dat (kinetic energy, current, heating, etc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 885384\n",
      "n_timesteps: 98376\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 989523\n",
      "n_timesteps: 109947\n",
      "offset: 0\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAO8AAACcCAYAAACXxvzWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEAIUEa8gBCgiXkEIUES8ghCg/D/xc1hok62JmQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0238595390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/long-run-cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "isotropic_energy = Energy(folder + \"en.dat\")\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/long-run-cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "switching_energy = Energy(folder + \"en.dat\")\n",
    "\n",
    "fix_current_restart(isotropic_energy.data[:,8])\n",
    "fix_current_restart(switching_energy.data[:,8])\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.15, bottom=.17, right=.95, top=.97)\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], isotropic_energy.data[:,6], '-', linewidth=0.5)\n",
    "axis.plot(switching_energy.data[:,0], switching_energy.data[:,6], '--', linewidth=0.5)\n",
    "# axis.text(350, 0.05, r'KE$_{\\parallel}$')\n",
    "\n",
    "plt.xlim(0, 600)\n",
    "plt.ylim(0, 0.06)\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.ylabel(r'KE$_{\\parallel}$')\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.savefig('parallel_kinetic_energy_over_time.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPAAAACcCAYAAABBYyazAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nz0zrRE9kJ1wAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f548abdd6d8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.15, bottom=.17, right=.96, top=.97)\n",
    "\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], isotropic_energy.data[:,7], '-', linewidth=0.5)\n",
    "axis.plot(switching_energy.data[:,0], switching_energy.data[:,7], '--', linewidth=0.5)\n",
    "\n",
    "# axis.text(350, 0.05, r'KE$_{\\perp}$')\n",
    "\n",
    "plt.xlim(0, 600)\n",
    "plt.ylim(0, 0.06)\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.ylabel(r'KE$_{\\perp}$')\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.savefig('perp_kinetic_energy_over_time.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOYAAACcCAYAAABr09ccAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAHSRJREFUeJztnXl8lNW5+L9nJpPJnkASEnYJYQngFlDcV8ClVm3F1nqt\n1g281t7e21vxqlWx7l1s73WpUpf+qtaq2N+ttXUhggUUgSiiLEJIAsiaEMie2c/947zJLJkkk8k7\nS8j5fj7zeWfOe973eSbJk3Pec55FSCnRaDTJhSXRCmg0mu5ow9RokhBtmBpNEqINU6NJQrRhajRJ\niDZMjSYJ0Yap0SQhURumEKJcCDHHeF9ifF4khCgxTz2NZmgykBHzu0Ce8b4cqAEqgPkDVUqjGeqk\nDODa14ASACnlUgBjBF0a2lEIsQBYADBt2rSZmzdvHoBYjWbQIfp7gWnPmIZRVkgpa0LPSSmXSCln\nSSlnpaenmyVSozlqGYhhzgFOEkLkGUZ5B7BQCKGnshrNAIl6Kiul/EXAxwrjpdFoTEBvl2g0Scjg\nMMzaVVD3VaK10GjixuAwzF0fQ+uBRGuh0cSNwWGYHz6Mo70l0VpoNHFjcBgmsGrrnkSroNHEjUFj\nmB98viPRKmg0cWPQGOajtucSrYJGEzcGhWGuGXtzolXQaOLKoDDMvTnH47JkJFoNjSZuDArD3J03\nm6dnf5BoNTSauJH8hlm/nfz2WnyWFHQOXM1QIfkNs3kPaZ4mJrZW4nQ6Eq2NRhMXkt8wPS68IpVR\nzp20NB1JtDYaTVwwK7VInhBijhBivhAir69r+4PX7cBntWNLz6KtVXv/aIYGZqUWuVNK2Rn6tWDA\nWgXgdnZgs9uxpWfT1tps5q01mqRlIIb5WsD7PAApZSMwMbSjEGKBEKJSCFFZX1/fLyEutxubPZ3U\nrGE4WhoGoK5GM3gw6xmz0ZjO5gHVoScDU4sUFhb268ZHJl2BzBlLWk4h7lZtmJqhwUCScc0B8oUQ\nFcCzxmeAJQPWKgCH20eazYp93IlUtYziFDNvrtEkKWalFmlEpa80HXvN+9izTyYn3U6zwxsLERpN\n0pH02yWp9V9is9lIs1kZVbcy0epoNHEh6Q3T6/Vis6mBvbhV56PVDA2S3jB9Pok9JenV1GhMJen/\n4r1SYrMmvZoajakk/V+8R1q1YWqGHEn/F7918kJSe5rKtjXAX2+Lr0IaTRxIesN0eXykGiPmmrEh\n3n6eDtjwUgK00mhiS9IbZtHeCv+IKURwTOaBLxOjlEYTY5LeMHOat3U9Y05pWo3THeBk4GxNkFYa\nTWxJesP0en3YrKq84EjXLpoDI0wadyZGKY0mxiS/YUrZNZW1pGXREWiYHpc6+rSrnuboIvkN0yex\nWZSa1rRsnK1N/pONu9XRo1OOaI4ukt4wfcKKxaKmsra0bBztASNmeh4UToXUzARpp9HEhoGEfcWF\ndWNv5HTjvS09i9aOgAWfix4Drychemk0scQUwzQCpEuA4UClkcnAdGTJuezd38KszobqFWBLh9wx\n6qXRHCWYNZWdhT8HUIlJ9wSgtGF51/vMNBttzoCFnpcuV3uZrXVmitRoEo5ZhlmJymDwGGECpgeS\n86egzV/lK8vbSFZdZXAHRyNs/ksUKms0yYtZhvkdKeVM4ErCZMkbSM6fQDKskszG7Wp75Ot1qnH4\nRGjeH/U9NZpkxKzFnxojx+xhYKlJ9+yG1Z5JircDXrkSnM1w9n/BpLkgRKxEajQJwZQRU0pZYbw+\nk1LGJPcPALZMbL4OqP4A9n6q2uzZkF+q3i+9IWaiNZp4Mij2MbuwpiCkD+y5cMLVUHysan/mDJAS\nNr2ZGCU1GpNJesNcO/bGkBYBp/wrlF0K2SP9zc171bHTTU+jGcQkvWGGsmbsjeqZMm88HPhCNc5/\nAaQP/m0DpKQmVkGNxgR6XfwRQpwP5IY51SilXB6m3VxcbRxz5GNgcleTVXqgYBIMGw/rjNzSM66I\nuSoaTTzp1TCllIkt4+zuIM+xJ6jpmCNr4IKb1YdLHvefOFwDjmZIscOIsjgqqdGYT0RTWSFETqwV\nCYvXhVfYgppGtG3r3u/ITvjgAWg5AA07up/XaAYZkT5jLhVCVAkh3hNC3BRTjQLxuvCK4EG9oK0K\naj4M7ics6nkzdwy42uKmnkYTKyI1zGVSyknAvwKlQogTYqiTH68HnyV4xEz3NOGTIQ4F9mzlL5tZ\nCE5d3FYz+InIMKWUvzSONUADKook9vg8eCzBq6x22YHDkh7cLzUbXK1gz9IjpuaooD+rsgKQxKiq\nV1hGTKU6P/h/R6rPQbtIJyOw0ZqitktsGeDuiJt6Gk2sSO5V2TDUTvoBeTKNgtATZ92u9jfP+a9E\nqKXRmEpyOxjUbye/PbhAtcgooDV4vFSc9zOjg3Zo1wx+ktowvU37yPA2B7W1T7yYZp+954t+dzoc\n2QWfPBNj7TSa2BHpPua3jeNPe+mzQAgxRwhRbpZyXrcDkRJshJl2a3AWg1Ay8qHyeXj3DrPU0Gji\nTqTxmKIvowQqzA758ridWEJ8XzPtKbQ5e1l5vfp1+NUkOPH7Zqqi0cSVSKeyc4FaoKckWzOBciHE\nfCFEt5w/0aYW8bqcWGzBhpllT6HV2UtmPFsaHHslnP7vULUsYlkaTTIRqWG+IaV8E2Wc4WgEKoDP\ngIWhJ6NNLeL1ebGkpAW1qRGzj5SVlzwOBaXwydOw4uGI5fWbxbnqpdGYTKQOBh8Y/rITeujyCCoZ\nVznwrEm60VJ6Gc6cY4LaMmxW2l0RlERY/7xaBBpzklnqBKPzDGliSETPmEKI21HePg3hzht5ZE3P\n9eMKKCjUSWdW9j7JLIDsYhh3qtlqKRqq/O+l7P82jdcDO1fBxHPN1UtzVBDpVPYz/FPVuJFa+wFp\nMsq6JGl56rjxVfMUCuTILv/75+f2//o1T6i8uF/93TydNEcNkRpmDSp37MQY6tKNlEPbsEU6QoaS\nXQyjZ0LbIXOV6iKggO6e9f4CR5Hy4aPq+OerzVNJc9QQ6TNmrZSySUr5+1grFIjP68JqC58q5FCr\nkxdW97QWBRROgXkPQMfh2NQ3CaxsDeBxRn6tsyW4QpkuI6gJIVIHg5uFEM8IId6LtUKBSI8Lm627\nl48EPtpxiLW1Dbg8vt5vsm6JCqQ2m9CA7Lqtvff/cik8WKR0Wf+caiuYoo4/H66TiGmCiHQqu15K\neQvwnVgqE4rPJ7HZrGHPVde3ISXc/MfKsOe7uK1SbZ2YTeULEBgr+novDg2udnjzRjVK/vfxUFVh\n6LbO36c66eIFNAkkUsO8SgjxDPB6LJUJxYMVm7UHFaXkiatP5JwphdQ197JAVDAJdn1svnKzF8Kc\nxer9pAt67xtqdLtWw+WGL29hmcrA8OpV/ZsOR4KeIg9aIjXMPydixNw+5RZSwi3+SIkE7ClW5pQV\nsWzrwd5vFJqKZKD4vLDq1yrp9CW/VZ5GI6Z1f5Z98yaVhHrZvd3v0Vk28IefwL2H1fsHR6jR1Qxc\n7WqK3N9FKU1SEKlh3mL4yj4aS2VCcXl9pIWZyjY7PBxqVc9kY4dnsL8xzqXeq1eoo8cBs66HomlQ\ntwVqPwzu9+UbqmzD4RqYegksboILDE+kCWf6+wkB331ZvX94JHjdA9fxYSMZ9mvXDPxemrgTsUse\n8HtgSQx16Ub+7nexp3RXcfGl03no8hldn4UAGbpKGoQIXkX1OAe2UvvKFSCskDNKfbYZqU5evkLV\n6wzHN/9bHU/9IVz7VvfzZd+EO41s8hYTaj0dcybc1wj7N8LnEe7lrvwVbHhl4LI1AyZilzxju2RD\nrBUKJKtxG3ZbeBUDPYCKctKoa+nl+axuS3Bdk3/+At64Ljql1j+vjpkBORREgI7PnAHN+7pfF9i/\n5Ozw97ZnwQ/XwbZ/RKeblGqa/cQslWpFCPhpFXz8P31fu+1dWP4A/PVW8PWx0q2JOckdKO2TYaey\noUwtzuarA71kxzv3bthn/E/Z+RGk56n8QNC/aaOUajUWoDXguXbYMcH9/qc8uPLY/Bcjl1EwWTkd\nrI1gctJxJHgm8I/b1bUNVXD2ItWWNQJuXgEtfTyHv/pd//unT4lcX01MSGrD9Phk2KlsKJOLs9l2\noLnnDiOmQmqmMsKv16rFmk5jeubMyFJeOprUq3Pl9JRbg8/fewTGGn/QXhfsXA3TLoOTF8CMb/d9\n/06EgOOv9tdlCUfli7D9PXjjB7B7DdSuVFEu638PBzbBjcug5Bx/f+mFX0+GVY/Dsvu6368zPO7O\nvXDTcv/UXJMwzCpcGxN8Ph+pPW2XBJCTZqPVEcEz4/6NyhOo/iuYfYtqG1EGbofKTdsT4UK7TgxZ\nVLFY4Nj58PUnyhBaD8L409W2Sn+57Cl4/25oPwwZYTKFrv4NNBq+uo271Qrv5ItUMd/r3la6BJKa\nCUUz4IP71ef2BrjsSf/5isVqddmeBaPL1c9Ik1BMHTGFEKaFfAF4hA1hVnItYVWj0LFXqpEjMx8a\nqlVYWFYU5efDefpMOAtyx/k/l10ana4WC1hTYUdFcHtrnfoncclv4KxF8C9vqhXf/FIouwSu/0d3\no+xk4Up1LDkXNrwE79yhUn02VEPxcXD8Veq8EHD89/wrz5qEYNqIaWaun07Wj72BMyLsa7VYcHt9\nPTskpA9T07yZ1/unrrUroWi6GnWsdsguCr7m/XvUaBOOpq+7txVOgWajCNIpt0LOyO59IuXcu+HB\nQpg0Tz0TA6Qbo6eUcNptKtH1PYfUZ0sfz+IWq3rWPFwDNStg7TPqu636Ndz6SfD0tWgGvH4t3Bnm\nO2rigimGaaQTaaSH1CNGTqAFAOPGjQvXZcBMKMykpr6NKcU9TElLz1d+qkLAAmM0mHW9OjpbYM1T\nwTlppex9NfOYs8K3z75FjXZz7+/3dwgiJVVtd/zudPWsuu5ZyB4F9xghsdbOX10/Jj2jy9XrTaMY\n8Od/UiUMQ6ujTbu0520fTVwwaypbAuQBJeFy/kSbWqT0UOT+o2XF2XwVsgC0v6kDj9dY+s+f2PPo\nZ89WzgL122DLX1VboDvbuFPhCmOb5FvPwryHYMzM8Pe68JGBG2UnQqjp8YcPq+fCE69RBmkd4P/T\ne4xQuPN+BnN/Hr5PWx289K2BydFEj5TSlBfKMJcBJb31mzlzpoyUj5/7z4j7uj1e+ev3twW1/fjV\nz+TvV1arD16PlPs+7+UGDil/c6yU1Suk3PQXKZv2SnlfjpQPjJCyo1H18fmk2+OVr6/fLX+7bHvE\nug0Ir1fpHm98Pilfni/l8xdI6WyNv/yji37bk2mLP1LKRinlXNlHCsuOlka8HvPjI1OslqAQsMNt\nLo4bk0dDmwuP14dbCnanTurlBnb48Ua1zVC7Ep6fp9rPvxfSjFVZIXj6w2rKRubg9fn43Yf+LPEu\nj4/aQzEoaGSx9P38GAuEgMwRarGsYnH85Q9x4r6P6etoZN3z/8Gal+7jYJO5BYDKRmazaW8TAJv3\nNTF9VA5nlhawpqaBf3y5n3vf2tS7617nCvDsW/yLO8d/r+v0zkNtZNpTmDE6l5/Mm8LY4eks23KQ\n+hYn9/9tM7987yuqDva9J3rZUx/xzSdWR/0948blT8FJN8Kh7bD6t4nWZkgRfweD1AxOXfgEky++\njb99sZ9H3tnKp5+swOcNCVHyeZH0b6vkwhnFvLb+a3w+ydb9zZSNyuHkCcNZV3uY7Qdb+NaJo6mq\na+37RoVTlAPCnPuD9hH/tG43/zLbv3h1yXGjWF1Vz6/e28adF5fx+HdO4I9rdvXhtwsbv27kS+Mf\nyKBg9Ey1ahvO1VATE+LuYOC1Kle4/PxCbjqzEJ9PsuXjKtY+9++IzHwmzb2J/KIx4HHisvawWNMD\n9hQrl50wiqWf7qHV4SEnTQUyuzxqG2X2hHyWbTnA5KJenAk6uXlF0BRyw+4jTCnK7uYieNOZJUip\nElEDXH7iKB57dxsZqVZmjh/GaRPzEUIgpezak/3ReaU8sXwHK7bVce6UEf36jgnh/HtVhoUPH/bH\noGpiSgIMMziHj8UimHHGpXDGpRw6sJuq955lu6ORnNNuYsPoqzmnn/efdcxwdja088/t9fxknkrd\nccakAlIsFopz0zgQJqh6X2MHwzJSSU8NMLqAkXLT3iaWbTnIfxr3C2Ts8ODKYzPHDwcEwzJsbNnf\nzA1/WI/NamFkbho2q4WTJgxHAH+4/iSeXL5jcBgmqO0bdwfUrgoOWdPEhLgbppA9R9UXFI+j4NoH\ncLucVHyxC5c3uiiHK8pHM31UTtfnMycFb9EEjl4ATyyvwma1cNfFZd1GxMqdh1m94xC3XzAlYi+k\nmeOHAVBSmMWcsiLqW5yMGaY28NfWHub00gJml+TzgxfXd9MlGk5+qIK6FicrfnoOEwr6N8voF6mZ\n8Pkr2jDjgOjrechsykrHya07EhdV/7eN+5hYmMU0w3APNDlYtvUgc8uKePGjWhZdOBWrEVK2ZV8z\nFVsP8qPzSs1zDQxgVVU9HS4v86YXR32PRUs38nrlnq7PtY9cHBNdu9i5WvkA6zqk/aHfP6ykji6J\nBWdNLuSf2/2FjT7/+ggnjs2jODeNy08czQNvb6HN6aHV6eG19bu57dzYGCXAGaUFfFzdgNMTfW6e\nTqPsjMIpuSvKWM5IOeYMaDmgHOxjyRDPVzTkDDM33UaLwx+DuXV/C1MNN76ykTncdl4pj77zFY++\ns5UfnT8p8pIMUSCE4MYzJvDw37eyoy6C0LMQzvmlci3c8dBFbHvwIj6/d263dLcxQQj49A+xlbGk\nh2DyIcKQM0xQGQ/2NXbg9Ul8UpIS4PhekGXn386fxO3zplKQ1UvlapMYOzyD+745nZc/2Y3D3b9R\nYmeDStzVqX9eRipnTS7kL5/t6e2ygZNdDK42WPN0bO4vJUz5RmzuPUgYkoZ54Yxilqys4b63NmEJ\nM00tzLaTm2ELc2VssFgEN5w+gZfW7PL79vbBu5tUtbGqhy4Kal/y/Zk8tWJHuEvM5fx7VMxpLKqe\nrX5cOdjHCilV0Lwzgj3tBJGwfcxEUpSTxuJLp/P2F/vw+uK7+NUT4/IzGJWXztMfVuNweynKSePa\nU8f3+Hx7y8uqvlNomFuazUp1fRvNDnfXPm7MOPsOWPkLOP++/i0G+Xw9x40CdDRCU4wWCJ8+Deo2\nq/fHnKkqrt19IOmyNiR8HzORXHLcqESrEMQ3jvPHb66taeCVtbu55pTx3fq1u5Sv8apF4Uv4vXj9\nSTy3qpafzJ0cG0U7Sc2I3OFASn/mhUNVMPUbKuQsO8yKdO5YM7UM5nANzH9BjZjTvw2PjIFXroQf\nvB07mVEQ96lsb/uYGj+zS/JpdrjZc6R7Auhp96oSMqHODZ2cO2UEq6rqw56LGZ+/qjLeN+9XqVoA\nXr9OZVzY+6kaUcuvg3kPqvQnE85WycTCkTcOTjA5H67PC699HxbVqH8Ix1+lnCbuqYPvvQp/vDyp\nXA5NMUwhRIkQolwIsShcPGYgNnf/Vx+HKjecPoE/rtkV1PbpLvXH/NUDF/Z6bYfLy+4Gk7K6R8Lx\nV8Hez+CJcn+90C3/C7d9qlKfgErnYs9W09jiGf4A7W3vBqfMnHwBuEz+O/n5cNj6Vvgpqz0bZl4H\nL1wYw7KN/SSaWLHQFzAfFY9ZDizqre/UiWNjEvB2tPK/G/bID7YekFKqmNPxd7wt36j8us/r9jW2\ny/vf2hxr9cxh/5dSrnhExYBKKWX9dhUL23zAPBl7KqX0uHrv09Yg5ZOzpXQ7zZOrSEw8ppRyqVTl\n3ucQpuS7EGKBEKJSCFHpcMS5nMEg57ITRtPU4eau//8lpXe/wxXlY5g/c0yf143MTafmUGvSLG71\nSvEMmHgevP8zVXPlyVmq/fGy3q+LlNZ6KDoWrH0shmUMV7VkUlLVtPzr9eHLI0oJuz+BFY+oKfKL\n34Bt75ijq4FpLnlCiDnAYSllr+XgE+2SN1jpcHlJsYqek42FYW1NA40dbi4YgMtfXDmyEz5+UuXH\nvXk5vHsXXPtXsKX17z5VFcrYOxeWVv4STv1R/+7TdkhNfStfVMY38zqVinT7+yqBWccROOUWldxt\n10ew8c8q++AtHynZwfTbS8UUwzSM8g5USfhlUspuo2Yn2jDjh5SSB/++lXsumZZoVSKnahm07Ify\na/35fBf3M3Y19LqlN6iVWDPwedWIGS7vks8LCLUd42yB8ad1nkmMr6yUskKqtCILezNKSI59zKGC\nEIJZ44dRuXMQJXCeNFcZJcAdO9VxcW50jgyLc9UKcfYA0oiGYrH2nAzNYlULWyOmQfVyWP6Q2p6J\nRswAVIyKZNrHHArMm17Me5sPJFqN6Egfpka9u/ap6SLAn66C+u29X1cQEDf7UJHamoknFqvKQDh7\nYdRFk/U+5lGO1SKYVJTN2pqGRKsSPamZqvzE4VrY/g48dVLPfX0+OLQtuITFmFmx1zEcmQXdS2lE\nyJCLxxyKSCm55vm1/L/rTw5y2B90bHhFLQzt2wClc+CagNKKTXtV0m7pVR4942YnTs/uJGbxpz9o\nw0wMm/Y28beN+7j1nNK4OujHhENVakvlxxtV0rRl96qk3FkjVOKw5EMbpqZn9hxp5+0v9tPc4SY3\n3caZkwopG5kd24wHsWTts/DOIiidC1e/lpj8u5GhDVMTGY3tLv65vZ4t+5spzLJzwfTiHn1vkxZX\nO7ha1UiZ3GjD1PSfuhYHy7YcZM+RDrLTUjhtYgHHjs7tyn2kGTDJb5iTp0yV27d9FVeZmshpdrj5\npLqhK6M9QpCZaqU4N42RuekU56RRlGvHnpK008ZkJPkNc+K042T1ll7KmGuSjlanhwNNDvVqdnCw\n2YGzs06M8fdjt1kpykljZG4aRTlpFGbZyUlPGbzPr+bS7x9CUuWV1SQnWfYUSkdkUToiq8c+DreX\numYn+5s62LyvifoWJ82OnotHZaRayUmzkZOeYhxtZKelkJmaQrrNSlqqhVSrZcgadtwNU8djHp2k\n2ayMy89gXH7fC0hSShxuH80ON80dbpodbo60udh5qI0Ot5cOl5cOtxeXx4ek+3AT2BbufG/YrILU\nFGX0qSlW7CkW9dl42a3GMcUa1J7a1a7exzJ7IiTAMDUaIQTpqVbSU9X0N15IKXF7JS6vD5dHvZwe\nr3H0dbW3u7w0truNNm9AX3+f/jwB/kcUKV60YWqGDEIIUlPUiEnsM5MOCFMMUwiRB8xCZTGoMIKm\nNRpNlJjlOHmnlLICqAAWmHRPjWbIYtZUNg9UuXchxMTQk0KIBfgN1imE2GSS3GgoABKVcSmRshMt\nf6jKBtgkpeyW1qA3zDLMRmM6C1AdelJKuQRYAiCEqJRSJigOJ7Hy9XcferI75ff3GrMM81lUIi4w\nDFCj0USPKYYppaxB5fvRaDQmkIio2USPqImUr7/70JMdlfy4+8pqNJq+GcR5JjSaoxdtmBpNEhI3\nl7xEeAcJIcqB4VLKilD5RpeY6GMUVsrDXzLicLxkG/I7v2s5/uebuMk3dHhWSrkwnj93Q24J8Bgq\n8fiSBMhfgFoIPWwco5MdTcGTaF7AY8Yxjz4KD5kpE5gfTn4s9SGkyFI8ZRv3nWPce4GhQ7zllwPP\nxvvnbty3BMjr6e8uxr/3BUCJGbLjOZXt8g4CunkHxYjXepEfM31k9yJLcZNt3Lfzv3OeVLVk4ibf\nGLEajRfxlG1wGCgRQsw3Rst4yp8JlBuyO2dNUcmOZ3RJr95BCZCfH0t9jHouFVLKGiFEvGUvkGoa\n95kQYhHx/e4l+I2jJM6yAWZJ9egCagSLp/xG1JR1OLBwILLjtl1i/JLKjY/xesZcBOQDj6B+WF3y\nQz+bqU9okSXgs3jJNuSXGzJK8D/bxFN+HvAG6o8z3rI7R6pZxPm7G9+70wOus+pdVLL1PqZGk4To\n7RKNJgnRhqnRJCHaMDWaJEQbpkaThGjDHCIYK7WaQYI2zKHDwr67aJIFbZhDAGNvb7hx1AwCtGEO\nHZZJlWlCMwjQhjk0yIOukVMzCNCePxpNEqJHTI0mCdGGqdEkIdowNZokRBumRpOEaMPUaJIQbZga\nTRKiDVOjSUL+D497oIaX6xHQAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f548a999c88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.15, bottom=.17, right=.96, top=.97)\n",
    "\n",
    "fix_current_restart(isotropic_energy.data[:,8])\n",
    "fix_current_restart(switching_energy.data[:,8])\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], isotropic_energy.data[:,8], '-', linewidth=0.5)\n",
    "axis.plot(switching_energy.data[:,0], switching_energy.data[:,8], '--', linewidth=0.5)\n",
    "\n",
    "# axis.text(340, 10, r'max $|\\boldsymbol{\\jmath}|$')\n",
    "\n",
    "plt.xlim(0, 600)\n",
    "plt.ylim(0, 12)\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.ylabel(r'max $|\\boldsymbol{\\jmath}|$', labelpad=-1)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.savefig('current_density_over_time.pdf', pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAO0AAACcCAYAAACTMyzrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0233ea02b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.18, bottom=.17, right=.96, top=.97)\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], isotropic_energy.data[:,1], '-', linewidth=0.5)\n",
    "axis.plot(switching_energy.data[:,0], switching_energy.data[:,1], '--', linewidth=0.5)\n",
    "\n",
    "# axis.text(340, 10, r'max $|\\boldsymbol{\\jmath}|$')\n",
    "\n",
    "plt.xlim(0, 600)\n",
    "# plt.ylim(0, 90)\n",
    "\n",
    "plt.xlabel(r\"$t$\")\n",
    "plt.ylabel(r'ME')\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "# plt.savefig('magnetic_energy_density_over_time.pdf', pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKUAAABsCAYAAAALzHKmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nOA4xpeA4/g+XWwjnaBKz2QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5489119da0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=3)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.01, bottom=.17, right=.81, top=.99)\n",
    "\n",
    "fix_ohmic_heating_restart(isotropic_energy.data[:,5])\n",
    "fix_ohmic_heating_restart(switching_energy.data[:,5])\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], isotropic_energy.data[:,5], '-', linewidth=0.5)\n",
    "axis.plot(switching_energy.data[:,0], switching_energy.data[:,5], '--', linewidth=0.5)\n",
    "# axis.text(350, 0.6, r'$Q_{\\eta}$')\n",
    "\n",
    "plt.xlim(0, 600)\n",
    "plt.ylim(0, 2.2)\n",
    "\n",
    "plt.xlabel(r\"$t$\", labelpad=-4)\n",
    "plt.ylabel(r'$Q_{\\eta}$')\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.spines['right'].set_visible(True)\n",
    "axis.spines['left'].set_visible(False)\n",
    "axis.yaxis.set_ticks_position('right')\n",
    "axis.yaxis.set_label_position('right')\n",
    "\n",
    "plt.savefig('ohmic_heating_over_time.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKQAAABpCAYAAAC0w4grAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f548ac4c0f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=3)\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.015, bottom=.17, right=.77, top=.955)\n",
    "\n",
    "axis.semilogy(isotropic_energy.data[:,0], isotropic_energy.data[:,4], '-', linewidth=0.5)\n",
    "axis.semilogy(switching_energy.data[:,0], switching_energy.data[:,4], '--', linewidth=0.5)\n",
    "\n",
    "# axis.text(350, 1e-6, r'$Q_{\\nu}$')\n",
    "\n",
    "plt.xlim(0, 600)\n",
    "plt.ylim(1e-8, 1)\n",
    "# plt.ylim(0, 0.06)\n",
    "\n",
    "plt.xlabel(r\"$t$\", labelpad=-4)\n",
    "plt.ylabel(r'$Q_{\\nu}$')\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.spines['right'].set_visible(True)\n",
    "axis.spines['left'].set_visible(False)\n",
    "axis.yaxis.set_ticks_position('right')\n",
    "axis.yaxis.set_label_position('right')\n",
    "\n",
    "plt.savefig('viscous_heating_over_time.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKMAAABsCAYAAAAG0gLhAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nFFyDmFFwDWJGwTWIGQXX8H9+bE9zpwIRFAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f54894339e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=3)\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.01, bottom=.17, right=.80, top=.99)\n",
    "\n",
    "fix_ohmic_heating_restart(isotropic_energy.data[:,5])\n",
    "fix_ohmic_heating_restart(switching_energy.data[:,5])\n",
    "\n",
    "iso_total_heating = isotropic_energy.data[:,4] + isotropic_energy.data[:,5]\n",
    "swi_total_heating = switching_energy.data[:,4] + switching_energy.data[:,5]\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], iso_total_heating, '-', linewidth=0.5)\n",
    "axis.plot(switching_energy.data[:,0], swi_total_heating, '--', linewidth=0.5)\n",
    "# axis.text(320, 0.6, r'$Q_{\\nu} + Q_{\\eta}$')\n",
    "\n",
    "plt.xlim(-2, 600)\n",
    "plt.ylim(0, 2.2)\n",
    "\n",
    "plt.xlabel(r\"$t$\", labelpad=-4)\n",
    "plt.ylabel(r'$Q_{\\nu} + Q_{\\eta}$')\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.spines['right'].set_visible(True)\n",
    "axis.spines['left'].set_visible(False)\n",
    "axis.yaxis.set_ticks_position('right')\n",
    "axis.yaxis.set_label_position('right')\n",
    "\n",
    "plt.savefig('total_heating_over_time.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOsAAACRCAYAAAAis09yAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKoqN+D+tnc9/s4xxwwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f548ab2e400>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.185, bottom=.19, right=.97, top=.97)\n",
    "\n",
    "axis.semilogy(isotropic_energy.data[:,0], isotropic_energy.data[:,2], '-')\n",
    "axis.semilogy(switching_energy.data[:,0], switching_energy.data[:,2], '--')\n",
    "\n",
    "points = [12, 45]\n",
    "growthLine = [np.power(10, 3.25/25*(x-15) - 4.9) for x in points]\n",
    "\n",
    "axis.plot(points, growthLine, color='#888888')\n",
    "\n",
    "plt.xlim(0, 50)\n",
    "# plt.ylim(0, 12)\n",
    "\n",
    "plt.xlabel(r\"$t$\", labelpad=-4)\n",
    "plt.ylabel(r'KE')\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.savefig('log_kinetic_energy_over_time.pdf', pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting $\\alpha$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/maths/scratch/anaconda3/lib/python3.6/site-packages/ipykernel/__main__.py:13: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAACgCAYAAADU8iohAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAGINJREFUeJzt3Xl0VNd9B/DvHa0zaBntgPbRwioQYlRLBmOWwWvcxK2M\n0zZxTuoE4qY5cd3GNul2epqWgxMncZK6x0pOe7olhaOmae2kxhrANmYxkgYBBoxkhBCSsISQRtau\n0cztH/MGj6TZ547emze/zzlzhN7Mu++nh356272/yzjnIISoh0buAAghYlFSE6IylNSEqAwlNSEq\nQ0lNiMpQUhOiMpTUhKgMJTUhKkNJTYjKyJLUDz30EAdAL3qp5sUYexMKIUtSDw0NybFZQiIpW+4A\nXOj0mxCVoaQmRGXi5Q6AkFjAGKsBkMk5N7st0wMwAtADMHPOrSK2JUtSjxRswTcaj4ADWLmM4cF1\ny7Fh3RokJCTIEQ4hImQzxlrdvm/knDe6ff8kgJYF6+znnL8gJfdeAC+JCESWpM7oPYkf730FnHNc\n7h/FL8924cTtLnzp3lJo5qaQlpYGxpgcoRESqiHOudHH+4cAGBYs0wMA59zKGCsTFYisp9+MMazL\n12Pd4zUYnpjFv5zuhmZ2HOVsAKsqK1FWJuznJESJrNJRGgCuiWpUMTfKMpcl4llTJbZvMOD92UL0\nj0ziyJEjGB8flzs0QkQwAahljOmlVwOA16TlJgCNPtcOApOjnJHRaOStra1e35+22fGD5g7cX5GJ\nie4LqKurQ2pq6hJGSEhwGGNtfk6/l4xijtTukhPi8OLDq3F1cBK25espoQkJgiKTGnBeb395Sylm\n5xw41NIDm82G9957D1QokRDfFJvULp/blA+9LhG/bL+FkpISvPPOO5TYhPig+KQGgAfXLUdqcgLe\nHwDKyspw8uRJuUMiRLGiIqkB4JGqFXBwjg/HEpGdnY0LFy7IHRIhihQ1SQ0ATxgLcePOBMaTc6HT\n6eg0nBAPoiqpAeDpraU4fnUQCRkrqNcZIR4IS2rpgbqJMfa8Wy8Z4RhjeNZUiX967zpGJ21oaWmh\nIzYhbkQeqY0AWgFYsbiPq1AJcRo8t3sVfmDuQFZ2Dl1fE+JGWFK7DSnTc84tC99njO1ljLUyxlpv\n374d9vbSdQn4Ql0R3uiy4c6dO9SdlBCJyNPvvdJ4UAtj7PmF73POGznnRs65MScnR8g2y3NTsW5l\nGoZTDTh16pSQNgmJdiJPv1sZYyY4T72bBLbr0641eRiesmNam43u7u6l2iwhiiXy9NvCOTdLR+Qu\nUe0G4itbDTg3kgStXswZAJGf1WrF7t27YTabYTab0dgobBCT6kXdIy1PNBqGP3mgEq++cx1zdofc\n4RAB9Ho9DAYDTCYTjEYj2tra5A4paqgiqQEgLTkBX6wvxov/ehw2m03ucEiYLBYL9Ho9LBYLDhw4\ngIMHD8odUtRQTVIDzhtndWuK8OrrZ+QOhYTJbDZj3759qKmpQW1tLQ4fPix3SCFz68PR4N6HQ1pe\nI70nrG+HqpIaABrqKtAzPIHzPXfkDoWEyGq1orm5GV1dXWhqakJLSwv27NkDAGhqaoLFsuiJqdLt\nlx75muEsMOhihLMgoR4C+3aoskTw/sdr8Ze/bMd3fm8rslKS5A6HBEmv16O5ufnu9w0NDQCcya7X\n6zE8PCxXaL74qibqrcBgK4CDABoAbBYViCqTOjsrC48U2PH95qv468fWIzFedSckMUmv18NkMskd\nhje+qol6KzC4h3O+WaoJLqxEsCJrlIkwOTmJwQk7ftHaixcfWk2DP0hE+apRxhgzAKiRvnX1vDTB\n2aUaAIYBWEU9ClblkRoAdDodSnTAw+tX4LV3u/C1+6ncMJGHlKwLEzZiHbRUfV5qtVqht1tRnpOC\nwy035Q6HkCWh6qROS0tDR0cHTGvzkJSgwevn++UOiZCIU3VSazQapKWlwWq14rPV+ZicncP/Xbwl\nd1iERJRqr6ldNmzYgNbWVmzbtg1P1hahqa0X/9Peh89W58sdGgDAOjmLa7cn0DM8gX7rNGZsdsDD\nTT0GgC/4Sognqk9qnU6H2dlZzM3NIT4+Hg2bC/Cbi7fwsxNdeHpr6ZLeFZ+Zs+NcjxWWnhFMztjB\nGJCuTUBZTgo2Fujx8HotkhPiliweIs5zcgfgRvVJDQBVVVWYmJhAeno6AGdl0vabVvz9b67gm6ZK\npCRFbjfcuDOBYx8OYmh8BolxcdhUpMdT9SUR3SaJbTHxm5WXl7doWXWhHgUZWrz81lU8UrUCtSWZ\nQrbFOcfVgTEcvTKI8Zk5FGXq8GjVCuSmJQtpnxB/YiKpAWBqagoAoNVq7y7LTknCX31mLX7V3gfz\n5QF8oa4YhZm6oNt2ODgu9o3i3Y7bmLTZsSovFU/VFyM1OUFY/IQESlhSS71m9HD2lGla6kIJ/ths\nNly6dAn19fXzljPG8PimAkyum0NTWy/6RqZQXajHlopspHlJSs45ekem0NI9jGu3x8HAUFWQjqfv\nK4UuMWb+ThKFEvkbWANnFzgznB3UhfRjFSUtLQ3j4+PgnHu8OaZLjMdT9SVwODgu3/oEP3+/B5Oz\ndgDz7zS7utXmZ2hhLMnE45vyqQsqURRhSc05bwIAqU7Zoi5wjLG9kIadFRUVidpsUFasWIFbt25h\n5cqVXj+j0TCsz0/H+vz0JYyMEHGEdj6REtrs6dQ7EtVEg1VZWYmOjg5Ztk3IUhFZItgE4AUA+xhj\nDaLaFSkxMRFzc3NwOKiOGVEvkaffrutpRdu+fTs0GlX3jiUxLuZ+u+Pj6e40UbeYS2oAuHDhAux2\nu9xhEBIRMZnUKSkpNJsHWTLeqolK7+2V3qvxtn6wYjKpi4uLKanJUvJYTVR6zGuWZrbxWSKVMfa7\njLE/Y4zt9LexmLzAjIuLA2MMdrsdcXE0KooIEUo10c0AhqWjtMVPL8xMAOfgrGfmU0weqQHn0bqn\np0fuMIh6DLn6YUgv98m/rNIpuB7zq4la4Tx6WwDs89U45/yn0j/9jjyKySM1AJSUlKCzs1PuMEhs\neA3OMREA0CgltwnAAbflry1ciTH2VTi7X78AYA+Aw5zzT/xtTLUlgglZSr5KBIfR5i44C/7vB9AC\nwMg53+9vvZg9UgOAw+GAzWZDUhLN4kEUiXPORxljhzjn5wIdOBSz19QAYLfbcfr0abnDIMSbFxlj\n/whgD2OsBMBIICvF9JE6ISEBc3NzXodjEiKzJ6Qj9SYAT8B5/X3M30oxfaQGgJycHNy+fVvuMAhZ\nhHM+Kn09xzn/Lpw3y/yK+aSm4ZgkWriS3J+ATr+l83lXw90hRaRQWq0W09PTcodBiDCBHqk3w1me\nyOcD8mhVUyOs2y0hsgv0Rtk1zvke6YJddTIzxZQHJkQJAj1S10qn4BmRC0VeNMCDKJVrEIc0qKPa\n3+cDSmqp3+kTAWy8RiprFHV6enowMzMjdxiEeNImfbVwztv9fTjgu9+c8+9yzv09I3sS0oiUhaRx\no62MsVYlPkIqKyvDtWvX/H+QkCXm9mjreiCfF/1I65C3N5RQTdQXV/lgQpSKMVYdyHjqmH9O7aLR\naMAYo0qjRMnK/H9EfFKb4Lyp5vEUXOkKCgowMDAgdxiEeMQ5/y98en3tldC+35xzRU21485md+Dd\njts43zsKcD5vYncGYHNxBu4xlCEpniqhEGXwMp7ab68y1Q/omJq149/P3IB1ahbbV+Xim7sqEKeZ\nP3jDZnegtXsEr5g7ka5NwOd/qwjpWpqxksiuC8BhAN+Gczz1funlk6qT+uiVAbx/fRhf9DNFbUKc\nBvVlWagvy8Lp9iv44ZsfoKo4hya/I0JIl6NGOJ8MmTnn1gXvv8Y599Rbk8ZTu8zOOfD9t67CZnfg\n24+sCWrO6aryQjywfBpFmTr87RtXYJ2cjWCkREWyXY9spddet/c8VhMFnH07fLRJ46kBYGzahu8d\nuYqv3GcIaQL5lJQUTExMwFSSiYrcVPzwaAeerC3E6uVpEYiWqMiQj3JGHquJSnO6W6WXJzSe2jo5\ni5fevIpnTZUhJbSLVqvFxMQE0nUJ+ItH1+LNDz7GqY+GBEZKYoy3aqIGOBPeICX4PDE/nnps2oaX\n3+rAtx5ahYxliWG1VVlZebfSaJyG4VlTJT78eAzHPxwUESqJPa5qoiZI1UQZYw3SKXkXvPTCXCjQ\n8dSqSOrZOQe+d+QqnttdibTk8O9aZ2dnQ6ebf6T/w62l6BmepMReIo2NjbBYLGhqakJXl68a98rH\nOe/inDdJL6v0apLes3LOd/sp5B+UqE9qzjleOdqBp7cawj5CuzDGUFlZuWj5l+4twbXb42jp9jtJ\nAgnDSy+9BJPJhJqaGhw65LXnMfEi6pP6F2dvYltFDoqyQr+G9sThcGBycnLR8qe3luJE5xCufjwm\ndHvkUzU1Nejq6oLFYoHBsOhSk/gR1Xe/L/RaYbM7cI8hKyLtnz59Grt27Zq3jDGGZ3dV4Du/voJn\ntpchJ5VqhotmMn06epeq0gQvao/Un0zb8N/n+vBUfXFE2tdonLvG0wAPjYbhTx+oxI+OdmLaRvNc\nE2WJ2qR+9fg1fGNnRUR7fBUVFXmdRG9ZUjye2V6GV452Qo6piwjxJiqT2nx5AJuLM5Ap6MaYN6Wl\npbh+3fu49JV6Le6ryMahlpsRjYOQYERdUlsnZ9FyYxi71+ZFfFvx8fGw2+0+j8T3lmVj2mZH+01v\nnYIIWVpRl9Q/PdGFZ+4PaKy4EHV1dX5Pr790bwn+t70fo5O2JYqKEO+iKqlbuodRkZsKvS6yp93u\nUlJS7t4084Yxhm/uqqDra6IIwpJa6vpmYow1RKLyic3uwK8v3MJnq1eKbtqvzk7/yZquS8BjG1fg\n52c931gjZKmIfE69n3P+gpTQe+Gc0UOY/zzbgz+4p0iW8c2zs7O4desWVq70/QdlU1EGLD1WXO7/\nBGtXyjuqa3BwECMjI8jPz0dKSgpGRkY83sk3GAxITU2l98N8X0lEJrXH4WUu0vjSvYDzUVEw7ozP\nYGh8FhV58uy8iooKnD592m9SA8CX7y3B37x+CS8+vAbaxKUvjTQ4OIhz584hLy8POTk5SEx0Xqro\ndDoUFhYu+nxycjK9L+B9JRGZ1Fa30+5FBbQ5540AGgHAaDQGdeH5zye78dX75OsumJiYCJvNFtA8\n1hoNwzPby/GT45341oOrlyhCp+7ubnR3d8NkMiEubv4flKSkJCQlee/9Ru+H976SiLxRNm94mahG\nOwbGkJeejHSdvDXDCgsLcfNmYM+jl6cnY0OBHkcufRzhqObTarW4//77FyU0iS3Cknrh8DJR7R5u\nuYnP1y4+7VlqZWVlGBoKvFDCg+uW40KvFQOfRH6aXLvd2VU1Ly+PaqoRZT/SOtN1B5uLM5AQJ3+Y\n8fHxQQ8u+PqOcrx6/CM4HJF7zDU9PY3m5uaItU+ij/zZ4gXnHG9dGsBD65fLHco8wczgoUuMxxPG\nQvzbmRsRi+fEiRO47777ItY+CZ+3x72MMYM0qeTznsoZhUqxSW2+Mohda3IVdTrJOcexY37rvs2z\nPj8dnHN80BdQJZqgXLp0CaWlpVi2bJnwtknQQqkmWgNnOSMzgAZRgSgyqR0OjtPX7mBLebbcoczD\nGINWq8X4+HhQ6z1VX4Kmtl5Mzs4Ji2VsbAwDAwMoLy8X1iYJy5BrAkjp5X6z+O7jXrjNh+V2/8kE\noElUIIpM6jcu3sKjG1bIHYZHGzZswMWLF4NaR6Nh+KPtZfjJsY+ExdHX14ctW7YIa49ElLdqopDm\nczerukaZ3cFx4aYVm4sz5A7Fo9TUVIyPjwfdxzs3LRm1JZl440K/kDhWr14dNc9NiedqolJCvwBg\nH2NM2Om34soZvX6+H5/ZuPT9u4NRVFSEGzduoKSkJKj1dqzOxSvmTty4M4HirNCug6empjA2Nobc\n3NyQ1idLTzoKLzwSu063zaK3p6gjtd3hvKFUXajsmXArKiqQkRHamcQz28vwsxPXQy6DdPLkSaSk\npIS0LokNikrqNy704zGFH6UBZ/2y9PT0kNZNjNfga9vL8A/Hg7++7u7uRm5u7qKa5IS4U0xSOxwc\nF3tHsVHhR2l3ly9fDmm9fL0Wm4sz8KtzfQGvY7PZcOXKFVRVVYW0TRI7FJPUb176GA9XKaujiT+D\ng4OYng6tG+j2VbkYGp/Bxd7Anl+fOXMGdXV1inpuT5RJEUnNOYflxgg2F2fKHUpQqqurYbFYQl7/\n6a2l+FV7HwbH/P9hKCsrC/k6nsQWRST1sQ8HsXN19N3N1ev1mJ6eDvlozZizfviPj36EqVnfN84C\nGctNCKCApOac49S1O6gvi8wsG5FmNBrR2toa8vq6xHj88c5yfPfIVdg9DPxoa2u7OworllitVuze\nvRtmsxlmsxmNjcJG86qe7El9pmsYdYasqL1WTEtLQ35+flht5KUl4/fvKcT3m6/O69TS398Pu90e\nk+Oj9Xo9DAYDTCYTjEYj2tra5A4pasie1EevDGBXFJ56uystLQ27jfLcVOxeuxw/OfYROOeYmZlB\ne3s7jEajgAijj8VigV6vh8ViwYEDB3Dw4EG5Q4oasib1xd5RrMtPg0YTnUdpd+Pj4+jrC/wRlSfV\nhXrcW56FHx3txNtvv41t27b5LU+sVmazGfv27UNNTQ1qa2tx+PBhAM55q5uahI19UCWRJYJrpL6s\nAXvjYj8e26COG0DLli3D+fPnMTcX3kiszcWZKEmewgmrHsna2OxkYrVa0dzcjK6uLjQ1NaGlpQV7\n9uyB2WyGwWCI+knoI01k3+8nAbR4e3NhNdHrQxMoyNAhXgFVTURgjKG+vh7vvvsudu7cGVZbv71l\nAzbcmcR3fn0Fzz1QibRkeeuzLTW9Xj+vmktDw6djHTIzM2l6Wz+YqBklGGM1AAycc7/nRkajkX/+\n7/4DX99RLksZ3Ujq6OjA7Ows1q9fH/S6/f39yMrKujv6amRiFj861onf2VSAqoLQuqWSpcEYa+Oc\nK+IGSNCHSWnImPsr6H6djsQUpCbHqy6hAaCyshLj4+Po7e0Nar0bN26gs7Pzbp1uAMhYloi/fHQt\nzt0cwatvf0RzYZOABH367eNIbAKQxRgz+6smOp1fgycVUCE0Uurq6gJ+tsw5x/nz5zE1NYVt27Yt\nerSn0TA8VV+Cm8OTePmtq1i1PA2fq16pmssWIp6wa2rOeRDT7GiWdJI7ObieLZ89exYbN270WNBg\ndHQUZ86cQUVFBaqrq322V5ipw58/uhYf9I3i5eYOpCTFY/faPFTkpkTtM/5YIZ3NGuEsa3T3oOdt\nebhkKZKQ1B96f+los2bNGpw6dQoOh+Pu9XJubi6ysrIQFxeHHTt2zDvl9md9fjrW56djdMqG4x8O\n4vXz/WBw3qjLXJYIvS4ByQlxSIhjlOzK4W2euYjMPydLUsfNfCLHZmWRmpqKHTt2wG63Y3R0FDMz\nM3fHQ4dT7CBdm4DPbfq0J5vdwWGdnMXIpA3TNjvmHJym1V1a2Ywx9/7CjW7FB73NM+dz/rlQKa6c\nkVrFxcUhMzNyo9DiNAxZKUnISqG6ZTIZ8nH329s8cz7nnwsVJTUhkecqPAhIhQel7+ctF7UxSmpC\nIsxP4UHh3ePouQghKiOsR1lQG2VsDsBMBJqOByBuGgxqW452o7XtJM65Is585QqiPRJd6hhjrZHq\nqkdtL0270dr2gjvfsqLTb0JUhpKaEJWRK6kjVXAqkoWsqO2laTda21ZMETVZbpQRQiKHTr8JURlK\nakJUJiKPtAIdaiZ9PKihZz7aNkjLTPi0t85BAM1uHevDaftuW6EMmfPRdgOcpaCG4ez/2xRC3DUA\nMjnnZrdlYe9rH22Hva/9tB3WvvbRdlj7euHP7ZooXtS+FoZzLvwF4KD0VQ/geW/LvX0uxLYbpGU1\nUtsGAHpBcc9rS3DcBumrSXovpLgBNPjaXigx+2g77H3to+2w97WvtsPZ1wt/btH7WtQrUqffd4eU\nAfA41Exa7u1zQbfNOW+SlrmOHsMADEGWXPIWz8K2RMbd5fZva4hxHwpge6HE7LFtQfvaW9wi9rW3\nuMPa1x5+bhdR+1qISCW1lTGml3bUoqFmbsu9fS6UtiGVKDZL/3lGzrkFzg7ze8Nse2FbouNugPMX\nzNO2QiViX3slYF97I2JfexXuvl7wc7tEdF8HKyKPtKRrD1cdV9c1hgmAZcHyTPfveWDXpt7atgJ4\nAc7/oGZpW65rnYX/CaHEfbctabmQuDnnTYyx5+EcVG91u24LJu7nAWQBOLAg5rD2tY+2w97XfuIO\na197azvcfS0ltPvPbYbAfS0KPacmRGXokRYhKkNJTYjKUFITojKU1ISoDCU1ISpDSU2IylBSq5Q0\nX/hr0tcG/2sQtVBEoTQiHufcwhizSj2mYmeeI0JHarWSq4sikR/1KCNEZehITYjKUFITojKU1ISo\nDCU1ISpDSU2IylBSE6IylNSEqMz/A5M5jvL/6/6lAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f7235b28048>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=2)\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.1, bottom=.16, right=.88, top=.99)\n",
    "\n",
    "r = np.linspace(0, 2, 100)\n",
    "\n",
    "alpha = np.zeros_like(r)\n",
    "bz = np.zeros_like(r)\n",
    "bth = np.zeros_like(r)\n",
    "\n",
    "lamb = 1.8\n",
    "\n",
    "bz[r<=1] = np.sqrt(1 - lamb*lamb/7 + lamb*lamb/7*np.power(1-r*r, 7) - lamb*lamb*r*r*np.power(1-r*r,6))[r<1]\n",
    "bz[r>1] = np.sqrt(1 - lamb*lamb/7)\n",
    "bth[r<=1] = (lamb*r*np.power(1-r*r,3))[r<=1]\n",
    "alpha[r<=1] = (2*lamb*np.power(1-r*r, 2)*(1-4*r*r)/bz)[r<=1]\n",
    "\n",
    "axis.plot(r, alpha, '--', color='tab:grey', linewidth=0.5)\n",
    "\n",
    "plt.xlim(0, 2)\n",
    "# plt.ylim(0, 2.2)\n",
    "\n",
    "plt.xlabel(r'$r$')\n",
    "plt.ylabel(r'$\\alpha$', labelpad=-2)\n",
    "\n",
    "ax2 = axis.twinx()\n",
    "ax2.plot(r, bz, '-', color='tab:blue', linewidth=0.5)\n",
    "ax2.plot(r, bth, '-', color='tab:blue', linewidth=0.5)\n",
    "\n",
    "plt.xlim(0, 2)\n",
    "\n",
    "ax2.text(1.5, 0.8, r'$B_z$')\n",
    "ax2.text(1.5, 0.35, r'$\\alpha$')\n",
    "ax2.text(1.5, 0.05, r'$B_{\\theta}$')\n",
    "\n",
    "plt.ylabel(r'$B_z;\\ B_{\\theta}$')\n",
    "\n",
    "remove_spines(ax2)\n",
    "\n",
    "ax2.spines['right'].set_visible(True)\n",
    "ax2.spines['left'].set_visible(False)\n",
    "ax2.yaxis.set_ticks_position('right')\n",
    "ax2.yaxis.set_label_position('right')\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "plt.savefig('alpha_profile.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Check Energy conservation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def sum_energy_data(data):\n",
    "    return data[:,1] + data[:,2] + data[:,3]# + data[:,4] + data[:,5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 378840\n",
      "n_timesteps: 42093\n",
      "offset: 3\n",
      "spare numbers: [  2.85194517e+02   8.61290289e+01   2.57342924e-02]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPEAAACbCAYAAACzpH01AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nHM7/A1WQ5kE61yUQAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7fe48912fef0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "rke_folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/test-rke/v1e-4r5e-4.5-test-rke-switching/Data/\"\n",
    "no_rke_energy = Energy(rke_folder + \"en.dat\")\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.185, bottom=.19, right=.97, top=.97)\n",
    "\n",
    "fix_ohmic_heating_restart(isotropic_energy.data[:,5])\n",
    "fix_ohmic_heating_restart(switching_energy.data[:,5])\n",
    "\n",
    "# iso_energy_sum = np.sum(isotropic_energy.data[:,[1,2,3]], axis=1)\n",
    "# swi_energy_sum = np.sum(switching_energy.data[:,[1,2,3]], axis=1)\n",
    "\n",
    "iso_energy_sum = sum_energy_data(isotropic_energy.data)\n",
    "swi_energy_sum = sum_energy_data(switching_energy.data)\n",
    "no_rke_energy_sum = sum_energy_data(no_rke_energy.data)\n",
    "\n",
    "axis.plot(isotropic_energy.data[:,0], iso_energy_sum, '-')\n",
    "axis.plot(switching_energy.data[:,0], swi_energy_sum, '--')\n",
    "axis.plot(no_rke_energy.data[:,0], no_rke_energy_sum, '--')\n",
    "\n",
    "plt.xlim(0, 500)\n",
    "# plt.ylim(0, 0.06)\n",
    "\n",
    "plt.xlabel(r'Time')\n",
    "plt.ylabel(r'Total Energy')\n",
    "remove_spines(axis)\n",
    "\n",
    "# plt.savefig('internal_energy_over_time.pdf', pad_inches=0.0)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# s parameter study"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 415\n",
      "num_sz: 8\n",
      "n_vars: 12\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 440268\n",
      "n_timesteps: 36689\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 415\n",
      "num_sz: 8\n",
      "n_vars: 12\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 748260\n",
      "n_timesteps: 62355\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 457688\n",
      "n_timesteps: 50854\n",
      "offset: 2\n",
      "spare numbers: [ 304.291951     86.07412375]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 415\n",
      "num_sz: 8\n",
      "n_vars: 12\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 447436\n",
      "n_timesteps: 37286\n",
      "offset: 4\n",
      "spare numbers: [  2.72218252e+02   8.60894777e+01   5.03377366e-02   1.63437641e+00]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPIAAACcCAYAAABFlvaOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/x9FtBEkBp44WQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f0231dcffd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/s-parameter-study\"\n",
    "s_values = [\"1.0\", \"0.6\", \"0.5\", \"0\"]\n",
    "filenames = [folder + \"/v1e-4r5e-4.5-fixed-switching-\" + s + \"-switching/Data/en.dat\" for s in s_values]\n",
    "energies = [Energy(filename) for filename in filenames]\n",
    "\n",
    "latexify(columns=2)\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.19, right=.97, top=.99)\n",
    "\n",
    "axis.set_xlim(0, 200)\n",
    "axis.set_ylim(0, 0.065)\n",
    "\n",
    "idx = 2\n",
    "\n",
    "axis.plot(energies[0].data[:,0], energies[0].data[:,idx], '--', color='0.5', linewidth=0.5)\n",
    "axis.plot(energies[1].data[:,0], energies[1].data[:,idx], '-.', color='tab:orange')\n",
    "axis.plot(energies[2].data[:,0], energies[2].data[:,idx], ':', color='tab:blue')\n",
    "axis.plot(energies[3].data[:,0], energies[3].data[:,idx], '-', color='0.5', linewidth=0.5)\n",
    "\n",
    "plt.ylabel(\"KE\")\n",
    "plt.xlabel(r\"$t$\")\n",
    "\n",
    "remove_spines(axis)\n",
    "plt.savefig(\"kinetic-energy-changing-s.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Parameter study plots (maximum kinetic energy over viscosity)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 828180\n",
      "n_timesteps: 92020\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 841077\n",
      "n_timesteps: 93453\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 861154\n",
      "n_timesteps: 95683\n",
      "offset: 7\n",
      "spare numbers: [  5.98384833e+02   8.59807225e+01   1.28108526e-03   1.78596599e+00\n",
      "   3.20337533e-01   1.41243362e-01   1.28025444e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 900350\n",
      "n_timesteps: 100038\n",
      "offset: 8\n",
      "spare numbers: [  5.78133087e+02   8.59750983e+01   2.65307970e-03   1.79248270e+00\n",
      "   3.32864936e-01   1.21737890e-01   2.65187110e-03   1.20859381e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 914730\n",
      "n_timesteps: 101636\n",
      "offset: 6\n",
      "spare numbers: [  5.43465940e+02   8.59806195e+01   4.98550136e-03   1.78846871e+00\n",
      "   3.03170336e-01   1.08578788e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733773\n",
      "n_timesteps: 81530\n",
      "offset: 3\n",
      "spare numbers: [  4.18536361e+02   8.60527721e+01   1.32899525e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753454\n",
      "n_timesteps: 83717\n",
      "offset: 1\n",
      "spare numbers: [ 427.26804707]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 737196\n",
      "n_timesteps: 81910\n",
      "offset: 6\n",
      "spare numbers: [  4.19829157e+02   8.60525339e+01   1.30576906e-02   1.76785822e+00\n",
      "   3.64031953e-03   2.45216824e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 736244\n",
      "n_timesteps: 81804\n",
      "offset: 8\n",
      "spare numbers: [  4.19322456e+02   8.60527969e+01   1.31146273e-02   1.76800702e+00\n",
      "   2.20718002e-03   2.45288349e-01   1.31042223e-02   1.04049615e-05]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733217\n",
      "n_timesteps: 81468\n",
      "offset: 5\n",
      "spare numbers: [  4.17916227e+02   8.60532804e+01   1.32838974e-02   1.76762890e+00\n",
      "   1.30909194e-03]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKEAAABrCAYAAAAfIuJkAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd2faec18>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "exponents = [\"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/viscosity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=3)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.22, bottom=.18, right=.94, top=.99)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "iso_ohmic_diff = []\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(iso_filenames, 2, max_time=400), \"-\", marker='x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 6), \"r-\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 7), \"b-\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(swi_filenames, 2, max_time=400), \":\", marker='x', color=\"tab:orange\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 6), \"r:\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 7), \"b:\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "axis.set_ylim(0, 0.085)\n",
    "\n",
    "## Plot mean parallel electric field too\n",
    "# axis2 = axis.twinx()\n",
    "# axis2.semilogx(exponents, get_maxes(swi_filenames, 2), \"x--\", color=\"0.5\", label=\"Switching Total\")\n",
    "# axis2.semilogx(exponents, get_maxes(swi_filenames, 6), \"xr--\", label=\"Switching Parallel\")\n",
    "# axis2.semilogx(exponents, get_maxes(swi_filenames, 7), \"xb--\", label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$\\nu$\", labelpad=-5)\n",
    "axis.set_ylabel(\"max KE\")\n",
    "\n",
    "plt.savefig(\"max_kinetic_changing_visc.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 114616\n",
      "n_timesteps: 14327\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 110352\n",
      "n_timesteps: 13794\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 118656\n",
      "n_timesteps: 14832\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 111528\n",
      "n_timesteps: 13941\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 104288\n",
      "n_timesteps: 13036\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 101008\n",
      "n_timesteps: 12626\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 97960\n",
      "n_timesteps: 12245\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 97792\n",
      "n_timesteps: 12224\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 114632\n",
      "n_timesteps: 14329\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 111008\n",
      "n_timesteps: 13876\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 123040\n",
      "n_timesteps: 15380\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 113096\n",
      "n_timesteps: 14137\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 105760\n",
      "n_timesteps: 13220\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 105440\n",
      "n_timesteps: 13180\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 103920\n",
      "n_timesteps: 12990\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 111640\n",
      "n_timesteps: 13955\n",
      "offset: 0\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAACdCAYAAABsFj5SAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd42b99b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Over resistivity\n",
    "\n",
    "exponents = [\"3\", \"3.25\", \"3.5\", \"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/slowly-changing-resist\"\n",
    "iso_filenames = [folder + \"/v1e-4r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v1e-4r5e-\" + exponent + \"-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.12, right=.99, top=.99)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(iso_filenames, 2, max_time=125), \"-\", marker='x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 6, max_time=125), \"-\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 7, max_time=125), \"-\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(swi_filenames, 2, max_time=125), \"--\", marker='x', color=\"tab:orange\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 6, max_time=125), \"--\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 7, max_time=125), \"--\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0, 0.085)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(\"max KE\")\n",
    "\n",
    "plt.savefig(\"max_kinetic_changing_resist.pdf\", pad_inches=0.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 355,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 219360\n",
      "n_timesteps: 27420\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 624840\n",
      "n_timesteps: 78105\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 643120\n",
      "n_timesteps: 80390\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 638040\n",
      "n_timesteps: 79755\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 648632\n",
      "n_timesteps: 81079\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248112\n",
      "n_timesteps: 31014\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248312\n",
      "n_timesteps: 31039\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248424\n",
      "n_timesteps: 31053\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 656032\n",
      "n_timesteps: 82004\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248528\n",
      "n_timesteps: 31066\n",
      "offset: 0\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPAAAACdCAYAAACKP/UWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd871f438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Over viscosity\n",
    "\n",
    "exponents = [\"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/slowly-changing-visc\"\n",
    "iso_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.12, right=.95, top=.99)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(iso_filenames, 2, max_time=125), \"-\", marker='x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 6, max_time=125), \"-\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 7, max_time=125), \"-\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(swi_filenames, 2, max_time=125), \"--\", marker='x', color=\"tab:orange\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 6, max_time=125), \"--\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 7, max_time=125), \"--\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0, 0.085)\n",
    "\n",
    "axis.set_xlabel(r\"$\\nu$\", labelpad=-5)\n",
    "axis.set_ylabel(\"max KE\")\n",
    "\n",
    "plt.savefig(\"max_early_time_kinetic_changing_visc.pdf\", pad_inches=0.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 338,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKQAAABrCAYAAAD5CykgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd872b400>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## total Over resistivity\n",
    "\n",
    "exponents = [\"3.5\", \"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/resistivity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=3)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.22, bottom=.16, right=.99, top=.97)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(iso_filenames, 2, max_time=400), \"-\", marker='x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 6, max_time=125), \"-\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 7, max_time=125), \"-\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "axis.semilogx(exponents, get_maxes(swi_filenames, 2, max_time=400), \"--\", marker='x', color=\"tab:orange\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 6, max_time=125), \"--\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 7, max_time=125), \"--\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0, 0.085)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(\"max KE\")\n",
    "\n",
    "plt.savefig(\"max_total_kinetic_changing_resist.pdf\", pad_inches=0.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 368,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAACaCAYAAABxEw7qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd235c5c0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## total over resistivity (separate instabilities)\n",
    "\n",
    "exponents = [\"3.5\", \"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/resistivity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.12, right=.99, top=.97)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "energies = [Energy(f) for f in iso_filenames]\n",
    "split_times = [100,100,140,140,140,140]\n",
    "maxes1 = [get_max(energies[i].data, 2, max_time=split_times[i]) for i in range(len(exponents))]\n",
    "maxes2 = [get_max(energies[i].data, 2, min_time=split_times[i]) for i in range(len(exponents))]\n",
    "\n",
    "axis.semilogx(exponents, maxes1, \"-\", marker='$1$', color=\"tab:green\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(exponents, maxes2, \"-\", marker='$2$', color=\"tab:purple\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 6, max_time=125), \"-\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 7, max_time=125), \"-\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 2, max_time=125), \"--\", marker='x', color=\"tab:green\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 2, min_time=125), \"--\", marker='x', color=\"tab:purple\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 6, max_time=125), \"--\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 7, max_time=125), \"--\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0, 0.085)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(\"max KE\")\n",
    "\n",
    "plt.savefig(\"max_ke_split_inst_changing_resistivity.pdf\", pad_inches=0.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 369,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 828180\n",
      "n_timesteps: 92020\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 841077\n",
      "n_timesteps: 93453\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 861154\n",
      "n_timesteps: 95683\n",
      "offset: 7\n",
      "spare numbers: [  5.98384833e+02   8.59807225e+01   1.28108526e-03   1.78596599e+00\n",
      "   3.20337533e-01   1.41243362e-01   1.28025444e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 900350\n",
      "n_timesteps: 100038\n",
      "offset: 8\n",
      "spare numbers: [  5.78133087e+02   8.59750983e+01   2.65307970e-03   1.79248270e+00\n",
      "   3.32864936e-01   1.21737890e-01   2.65187110e-03   1.20859381e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 914730\n",
      "n_timesteps: 101636\n",
      "offset: 6\n",
      "spare numbers: [  5.43465940e+02   8.59806195e+01   4.98550136e-03   1.78846871e+00\n",
      "   3.03170336e-01   1.08578788e-01]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPMAAACaCAYAAAB8DX6tAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAFcxJREFUeJzt3XtMXNedwPHvGd7D+2UY3sY4tgETx4b4GSdxSJw0jdrG\nTbbaKtJ2pTq7rbZqpG6q9I/+s22ziVbdbdVEibdSm+xWbepkm243zYu87MTYMSYP47cBYwMe3sMb\nBmbO/jHXBJvXAHdm4PL7SGhmDnfOPcD8OOeee8/vKq01QojlzxbqBgghzCHBLIRFSDALYRESzEJY\nhASzEBYhwSyERUgwC2ER4WZUopRKAsqBJKBKa+2aqVwptR9oALq11rVm7F8IYVIwA09orX9oBO9+\n4OnpypVSLnxB3WDSfoUQBrOCOQnA6HnXzFHerZTaDNROF9RGz70foLi4eMupU6dMaqIQy4Ja6BvN\nOmZ2KaWSjB64fpZyF1AF1AKPTleR1vqA1rpca10eExNjUvOEsD6zeubngUrj+QEjeCtvLDceKye9\nRwhhElOC2Rgu3zhkftl4nKlcCGEiOTUlhEVIMAthERLMQliEBLMQFiHBLIRFSDALYRESzEJYhASz\nEBYhwSyERUgwC2ERZl2bHVTaq3n2O+9NvH7kJ9tJSJNFGWJlW5Y980evXARg9zduAuClnx4PZXOE\nWBKWZTDHJkUB4OoYBsA9PE7HlX7G3Z5QNkuIkFqWw+xNlbkU78qi+Ww3n79zhdLbs+nrHObyqS7G\nx7wT28UnR5OUaSclM5bouIgQtliIwFuWwayUosc5yBvP1xEZE0Z+aSoFG9Ou20Z7NQOuUXquDnLu\nmJORoTHjGxAdG0Fypp1kRyxxyVEoteDkDkIsGcqMG8f5m9APSAGeAt7WWh+YoboJ5eXluqamZkr5\nQM8ILzxxBICx2CEiBu1897k9frd3ZGCMHucgPc4hBnpG0AAawiNtJGXYSc6MJXFVDGFhy/IoRCxv\nC+5ZgprQD19igm9fC/bpTM4BlpeXN+02F0+0TzyPGLSTmhM3r8ZGx0XgKErCUZR0XfmY24OrbYjO\n5n7qa9vxenz/6JRNkZgWTbIjlqQMO5HR/v/aZOZdBEuwE/p1A4VKqUIm9eCTGT32AfD1zNPtbFNl\nHmV35XDzizfjiHXw1tffMuWHiIgMIz03nvTc+OvKvR4vfZ0j9DgHaT7Xw9joFxNtsYlRJGf4huwx\n8RFThuyTZ94P/eE8L/30ON/+992mtFeIycwKZpfR+8I0Cf0mlZdrrauMD/zkHnzebMo3BB4eH+aX\ntb8kNiKWndk7WZe8zvRjYFuYb/idlGFn9aRyrTVDvW66nYPU17Yz1O82vgGR0eEkO+yERfjaWVCW\nxqGXzuMeHje1bUJcE+yEfilGmt1yTMoFFhcRx/c2f49+dz9HWo/w1qW3UEpxc/rN3Jp5K9Hh0Wbs\nZlpKKWKToohNiiJ3fcp13xsdGqOnbYjE9Bhu2ZvPoT+cBw0VX149Q21CLE6wE/pdG1Yv+k4WDS5f\nte1D7bQOtJIVl8Xegr3sLdiLx+vh887P+e2p3zLqGSU7LpvdObtZZV+12N36LcoeQebqRDJXJ+Js\n7OWVN5sIC1cM943i9WpsNplBF+YyZTY7UGaazQYoe6EM7ZuHZmvmVn6999cz1nOl/wqHmw/TOdyJ\nPcLO9qztFKcUB+WU1OSZ9/jUaPq7Rth4Zw7FOx2k5cTP8W6xAi34Q7lsg3mhBscGOdJ6hDNdZ1BK\nsTFtI1sdW4kJD8wM86dVl/no5YsTr1Nz4nj4RxWc/rCVkYExbq7MJSIyLCD7FsuSBPNCeLweTnae\n5NjVY4x6RsmMzeT2nNvJiM0I2D4n6+8e4bOqK+RvTCV3Q8rcbxArgQSzGVoHWjnUfIj2oXZiwmN8\nw/HU4omZ80DQWlNf20HH5T423Z1HTFxkwPYllgUJZrMNjQ1R3VrNqS7fjetK00rZ5tiGPcIekP2N\nDI7xadVlkjNjuenWDLnEdOWSYA4kr/ZS11nH0atHGRkfIcOewe6c3TjiHKbvq/WCi/pP2im7M5fE\ndLlSbAWSYA4m56CTQ82HcA46iQ6PZptjG6VppaYNxz1jXj579wph4TY23pGNTa4RX0kkmENlaGyI\nY1ePUddVh9aa4tRidmTtuG44/vuzv+dnx37G3fl38/M7fu533d2tg9QdbmH9tkxW5ScEovli6ZFg\nXgq82suZrjNUX61maGyIdHs6t+fczmPvPcbp7tMLuo5cezVnjlxlwDXKpsrceS3yEMtSyFdNCXzX\ni5eklVCSVgJA22Abh1oOsTN7J6e7T7OQf5zKpijelcWga5Tj/9dI9rrkKWu3hQDpmYNm4wsbSY5K\n5sG1D5JuT2dvwV7SYuYflA2fdnC1vpdb7s7DniCnsSxIeublIDYilu9v+T7OQSevN75O13AXRclF\n7Mnd4/cpr8JN6eSsS+aTqsskpMawfnumnMYSgARzUEy3KOSR4kcAON9znhdPv8jI+AjlmeVsc2wj\n3Db7nyUyJpytDxTibOjl8B8vUHZHDkkZgTn/LZYPGWYHgT+LQrzay4m2E1S3VhNuC2d3zm5KUkvm\n7HU9415Ovt+M1lB2Zw5h4XIaa5kL7Wy2vznAJpU/r7V+dK56rRLM8zXqGeVQ8yHqOutIiEzgnoJ7\nyI3PnfU9rrYhTr7fzNqKDDILE4PUUhEAIQ/mpybn+tJaPz1TuZGc4FEJZv/0jvbyVtNbtPS34Ih1\ncE/BPSRHJ0+7rdaac0ed9HYMc8vdeUTGyFHUMhTyCTC/coAZub9cfJGkYAp/EvqtJIlRiTx000MA\ntAy08OrFV3GNutiQuoE7cu64LpOKUor12x0M9bmp+eslMtckUrgpPVRNF0EW7BxghUxK6mdkKLmO\nPwn9VqrsuGy+VfottNac7T7Lb+p+g9vrZqtjKxUZFYTZfOui7QmR7NhXRFNdFx++fIFbKvMm7gIi\nrMusYXYhsNl4WWU8VuJLDzRRbvTQScBBfEPtKcE8mQyz5+bxejjmPEaNs4aIsAjuzL3zuqSG7pFx\nPnvnCvaESIp3ZqEkXdFSJ5dzCl+m0vevvM/Z7rMkRyWzt2DvxMqu9qY+zlY7Kd2dTUpWbIhbKmYh\nwSyu1z3SzZuX3sQ56CQvPo/K/Eriw+M5+UELnjEvZXtyCI+QdEVLkASzmFlTXxNvN71Nv7ufsrQy\nbo6u4MwHTtbckk7W2ulnxkXISDCLuWmtOdl5ksMth/F4PNzUVUHiUDq33J1PdKzvLpkLXa4pTGP+\nqSml1HPAW1rr/1FKrQYe11r/40J3JEJPKUVZehll6WWMeceobq3mWNPrfPLfDso23MSOnaV0/0cG\n/8AvoBr6SoflvljLyIw9s1LqLq31O0qpHwDvACla63eC2TjpmYNjcGyQ1w69T9u7GluXncOrD3Jb\n40NExoTLfbGCb8E982wX8nYZjw1a608mvRYWExsRy8N33c+O20oBiBtNRuPFPTzOmGcsxK0T/pqt\nZ67Bd6FHMr4rtlZrrSuC2DbpmYNMa417xMPf/upR9tR/k4S8cFxlF7Flj1CZfxfrUtaFuokrQUAu\n53xIa904sQffcbOwMKUUpy5cYE/9N3GHDVN8VxFpcSU0nengRH0jf816A0dKBvetvo/EKFnMsdTM\nFsw3/rXkr2dxAz0jVD97FYCR8CGO/qaF7z63jvySVPq68jn/8Xp6Wlz8seV/GUjqpCKzgu2O7ROX\nkYrQmi2YfwQ8DL7JMOA5YG0wGiVC4+KJ9onnCaOppObEffE6NYby+wrwjHtp+MRB+6U+XO1t/Krl\nGWKio7m34F7yEmRhTCjNep5ZKbUP33rkLq31vwWtVQY5Zl7auloGuHiinTHtpjnzNK3hl1idsJq9\nBXsDduePFSAg55kLtNavKKWStda/VkolaK37FrojYT2p2XGkZsfhHhkn+Xg8ec1lqMxhXhh4kTHt\nZmf2Tjav2iw5yoJEZrOFabTWOOt7uXSyi/AYhSuvibrhT0mOSube1feSGZsZ6iYuBzKbLUJPKYWj\nKAlHURLD/W7OHQtna18uSWsjqGp6h/bhNopTi9mTu4fIMEkTbLag5gAzNi/Ht8b5wLXtZiI98/Ln\n9Woun+qi9byLuJQo9FoXhzs+QCnFntw9bEjdEOomLjUhTxv0xORcX8DTM5TXAjX4Mo4UGq+Fhdls\nioKNaRRsTKOvc5jzH3soH7uP3JuT+LzvY9649AYZdt+565lymwn/zBnMSqkHjcUWP5hlRtuvHGBG\nQr8kIElrPW0gSw4w60pIi6H8SwV4xrzUf9JOwpW1fCl7E7GZ3oncZlsytrAja8ecucPFVP4kWVbG\nYovZuJRSSUagTskBdq1cKbXfGFrXKqUen64irfUBrXW51ro8PV2S0VlRWISNm27NZOe+IlJz4mk5\nPEpp0x38Xe5+YsJjeObTZ3jus+do7G2cuzIxYc5jZmMp5NtAstZ6avZ2/M8Bhm9onWI8VkkOMHGN\ne3ic88fb6OsYxlGUSNr6GKouv01jXyMFCQXck38PcZFx173HomuvA3rMfNBYCnnXTBsYQXljYL5s\nPE4ul2NkMa3ImHBKd2ejtebqxV7q/tpGfuxm9m67nzbdwu/O/I4Rzwg7snawJWMLNmXj1QuvAlDX\nWRfi1i8NcwazEcgJgJyaEgGnlCJrbRJZa5MY6nNz7piTkQEPD5Q+THphHNVXq/lF7S+Ij0hg92uP\ncm21dd8dkkhhzmNmpdQ/A09gTGYJESz2hEhuuTuPrV9Zg3vYw/FXm0ipL+S7xf9EwalbATi8+iAA\nv/uXagbcA6Fsbsj5M8y+NjReusnChKXZbIqCsjQKytLo7Rjms3evMNg2DkBT8il2Ne7DO2rj4PmD\nDIwNEKbC2JCygc0Zm1fUUk1/grkB310oHgbeDWxzhJhdYnoMFfevZsw9zkfv1bHrvX0obKy/J5W7\nSvcAMO4d50zXGf504U/0ufsIs4WxPnk9WzK2kBRt3QGmZOcUy1blrx7ga3WPMWZzM5jhZP/f7yM9\nN37Kdh6vh7M9Z6ltq8U16kKhWJu8lvKMclJjUkPQ8lkFbjZbKfVtYAu+hRZ7F7ojIcw00DPC1+oe\nAyAlOYGIq5F0Xunn/MdtbNjhIMXxxV07wmxhlKSWUJJaAviC+4LrAm9ceoOu4S6UUhQlFVGeUU66\nffle2+DPMPu41vo/lVIr5+BDLHmTEyn0d42QmhPHhh1ZeMa8nKm+yrmjVynelUVi+tR11WG2MNan\nrGd9ynrAd6P7elc9VZer6BzuBKAgoYCKzIpltdLLn4tG/hXfTHbQe2YZZouFGnd7OPVhK8N9bkp2\nZxOfEj33mwxaaxp7G6lpq8E56AQgPyGf8sxysuOyA9XkawJ3Rwul1Cat9adKqUStde9Cd7QQEsxi\nsdwj45w63Ip7ZJzS3dnEJs7/1rZaay73X6bGWUPLQAsAOfE5VGRUkBOfY3byhYAG83PARWBNsO9o\nIcEszDI6NEbdoRa8Hk3p7dnExC18PbXWmuaBZmqcNTQPNKO1xhHnoDyjnIKEgmmDex6Xngb2ck6+\nWLYoxLIUZY9gy70FDA+4qfugBVuYonR3NlH2iHnXpZQiNz6X3PjcibLWgVZq2mr4S/1fAFhlX0VF\nZgWFiYUopYJy6amcmhIr0mDvKHWHWoiMDqfktiwio81dctk22EZNWw0NvQ1orUmLSePJj58kJy6H\n1/e9PttbQ56cQIhlJTYxiq0PFNLfPULtm03YEyIp3plFeKQ5OcAzYjO4v/D+idcdQx08+fGTptQ9\nEwlmsaLFp0Sz7StrcLUPcfy1RuJTY9iww0FYuD9L/f0XjPPX5rZYiGUqaZWd7V8rIqsoiaN/buDM\nkVa8Hq9p9Te4fCuB24faaR1oNa3eyUwJZiObSKVS6utGVpFpy5VShUqpzUqpx42EBkIsKSlZsezc\nV0RaTjxH/lTP+eNOtHfx80pf/fNXAXB73fz4ox8vur7pmJWd86nJifu01k9PV45v0ca1jCOV17a7\noa7JOcC2NDU1Lbp9QiyUs6GXiyfaySpKYvWmtGAk9A/I/ZnnYyJxHzBtQj9856lfNp5X8kUmkutI\nDjCxlGQWJrLrobVE2cP58OAFmuq6WKpngMwKZr8S+gEopSrxI/+XEEtJ9rpkdj20FqXgw4MXaD7X\nE+omTWHWMNvfhH7lwA/xDbff1lpP2ztfI+eZxVKktabxs05az7soKl9FZqGpa5ACdzlnKEkwi6VM\nezUXa9tpa+xj3dZM0vOmrqVegJAfMwux4iibYm15BjseXENXywAfvXyBrpbQ5SGTi0aEWCRbmI31\n2x14xr2crb7KuaNOindlkZThW0utvZpnv/PexPaP/GR7QDKJSs8shEnCwm2U3JbNrQ+s5vLpbo6+\nWk9f1zAfvXIRgN3fuAmAl356PCD7l2AWwmThkWGU3ZnD5nvzafikY2LoXVCWBsp3946A7DcgtQoh\niIwOZ1NlHut3OPj83StcOdMNGiq+HJj7SUjPLESARdsjyCtJ5b3/OktkTBir8k2Z9Z5CglmIABvo\nGeGVp04AviQJrz3zeUD2I8EsRIBNl0k0EOSYWYgA21SZx6bKvIDvR3pmISxCglkIi5BgFsIiJJiF\nsAgJZiEswpTZbCP5QDm+zCJVRjaRacuVUpuBFK111YwVCiHmzaye+QkjOKsw8nfNUv43GOmEhBDm\nCWoOMKPspdkqUkrtV0rVKKVqOjo6TGqeENYX9Bxgc5GEfkIsjFlXgD2PL+cXwAEjeCtvLDceK4FU\npdTEsbUQYvFMCWYj0+aN2TavJetruGHbKbmyhRCLJ6emhLAICWYhLEKCWQiLkGAWwiIkmIWwCAlm\nISxCglkIi5BgFsIiJJiFsAgJZiEsQoJZCIuQYBbCIiSYhbAICWYhLEKCWQiLCGpCP2PzKdsJIRbP\nrEwjT2itf2gE737g6RnKU2fYboJSaj9fJP8bUUqdmmPfiUDvLN9PAzrn8bMsdXP9vMtpv2bUudA6\n5vM+f7f1Z7u5tqnTWpf62a7raa0X/QU878/zmb43S70HFrsNUGPGz7hUvvz5nSyX/ZpR50LrmM/7\n/N021J9Xs3pml9HbwjQJ/SaVp86w3Uz+YtI2VhKqnzcQ+zWjzoXWMZ/3+bttSD+vyvhvsLhKlCoE\nNhsvrx0bVwK1N5SnTH6tg3DMrJSq0VqXB3o/QphhMZ9XU4J5KVNK7ddaH5h7SyFCbzGfV8sHsxAr\nhZxnFsIiVmwwK6UKjdNgQixZSqnNxtfjc21r1mx2SE2+s+QMd56snLR5A9BtPJcb2Imgmu9nVWtd\na0wwzzlZbIlgxndnyePG8ykXsOgbbh9r/EILgYrgNlOIBX1WwY+OxyrB/BK+4IRJd55USq2ZbmOt\ndS2+02YvT/d9IQJoIZ9V8H1eZ2XFY+Z533lS+Bi/t4PG86dC3Z4VwNTPqlV65ok7SzL9nSeFf1KA\nt42h3fG5NhYLErDPqpxnFhMmze7XTBreiWVCglkIi7DiMbMQK5IEsxAWIcEshEVIMAthERLMQliE\nBLMQFiHBLIRF/D+BiI6Lh66XHAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd343f8d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## total over viscosity (separate instabilities)\n",
    "\n",
    "exponents = [\"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/viscosity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.12, right=.96, top=.97)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "energies = [Energy(f) for f in iso_filenames]\n",
    "split_times = [130]*5\n",
    "maxes1 = [get_max(energies[i].data, 2, max_time=split_times[i]) for i in range(len(exponents))]\n",
    "maxes2 = [get_max(energies[i].data, 2, min_time=split_times[i]) for i in range(len(exponents))]\n",
    "\n",
    "axis.semilogx(exponents, maxes1, \"-\", marker='$1$', color=\"tab:green\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(exponents, maxes2, \"-\", marker='$2$', color=\"tab:purple\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 6, max_time=125), \"-\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(iso_filenames, 7, max_time=125), \"-\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 2, max_time=125), \"--\", marker='x', color=\"tab:green\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 2, min_time=125), \"--\", marker='x', color=\"tab:purple\", linewidth=0.5, label=\"Switching Total\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 6, max_time=125), \"--\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "# axis.semilogx(exponents, get_maxes(swi_filenames, 7, max_time=125), \"--\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0, 0.06)\n",
    "\n",
    "axis.set_xlabel(r\"$\\nu$\", labelpad=-5)\n",
    "axis.set_ylabel(\"max KE\")\n",
    "\n",
    "plt.savefig(\"max_ke_split_inst_changing_viscosity.pdf\", pad_inches=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Integrated kinetic energy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 261,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def integrate(filenames, index, max_time=-1):\n",
    "    energies = [Energy(f) for f in filenames]\n",
    "    return [integrate_data(en.data, index, max_time) for en in energies]\n",
    "\n",
    "def integrate_data(data, index, max_time=-1):\n",
    "    if max_time > 0:\n",
    "        # calc what the index corresponding to max_time is\n",
    "        max_index = find_nearest(data[:,0], max_time)\n",
    "    else:\n",
    "        # max_index is one past the end\n",
    "        max_index = len(data[:,0]) + 1\n",
    "        \n",
    "    time_domain = data[:max_index, 0]\n",
    "    integrand = data[:max_index, index]\n",
    "    \n",
    "    dt = time_domain[1:] - time_domain[:-1]\n",
    "    \n",
    "    integration = np.sum(0.5*(integrand[1:] + integrand[:-1]) * dt)\n",
    "    \n",
    "    return integration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJkAAABrCAYAAABkBiCoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd88d6748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## total Over resistivity\n",
    "\n",
    "exponents = [\"3.5\", \"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/resistivity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=3)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.22, bottom=.16, right=.99, top=.97)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "max_time = 125\n",
    "\n",
    "axis.semilogx(exponents, integrate(iso_filenames, 2, max_time=max_time), \"-\", marker='x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(exponents, integrate(iso_filenames, 6, max_time=max_time), \"-\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Isotropic Parallel\")\n",
    "axis.semilogx(exponents, integrate(iso_filenames, 7, max_time=max_time), \"-\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Isotropic Perp\")\n",
    "\n",
    "axis.semilogx(exponents, integrate(swi_filenames, 2, max_time=max_time), \"--\", marker='x', color=\"tab:orange\", linewidth=0.5, label=\"Switching Total\")\n",
    "axis.semilogx(exponents, integrate(swi_filenames, 6, max_time=max_time), \"--\", color=\"tab:purple\", marker=r'$\\parallel$', linewidth=0.5, mew=0.5, label=\"Switching Parallel\")\n",
    "axis.semilogx(exponents, integrate(swi_filenames, 7, max_time=max_time), \"--\", color=\"tab:green\", marker=r'$\\perp$', linewidth=0.5, mew=0.5, label=\"Switching Perp\")\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "# axis.set_ylim(0, 0.085)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(\"integrated KE\")\n",
    "\n",
    "plt.savefig(\"integrated_total_kinetic_changing_resist.pdf\", pad_inches=0.0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Difference in heating"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def get_data_at_time(data, data_index, time):\n",
    "    index = find_nearest(data[:,0], time)\n",
    "    return data[index, data_index]\n",
    "\n",
    "def get_min_time(filenames, data_index, time):\n",
    "    energies = [Energy(f) for f in filenames]\n",
    "    values = [e.data[-1,0] for e in energies]\n",
    "    return min(values)\n",
    "\n",
    "def get_at_time(filenames, data_index, time):\n",
    "    energies = [Energy(f) for f in filenames]\n",
    "    for e in energies:\n",
    "        fix_ohmic_heating_restart(e.data[:,5])\n",
    "    values = [get_data_at_time(e.data, data_index, time) for e in energies]\n",
    "    return values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 323,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 828180\n",
      "n_timesteps: 92020\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 841077\n",
      "n_timesteps: 93453\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 861154\n",
      "n_timesteps: 95683\n",
      "offset: 7\n",
      "spare numbers: [  5.98384833e+02   8.59807225e+01   1.28108526e-03   1.78596599e+00\n",
      "   3.20337533e-01   1.41243362e-01   1.28025444e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 900350\n",
      "n_timesteps: 100038\n",
      "offset: 8\n",
      "spare numbers: [  5.78133087e+02   8.59750983e+01   2.65307970e-03   1.79248270e+00\n",
      "   3.32864936e-01   1.21737890e-01   2.65187110e-03   1.20859381e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 914730\n",
      "n_timesteps: 101636\n",
      "offset: 6\n",
      "spare numbers: [  5.43465940e+02   8.59806195e+01   4.98550136e-03   1.78846871e+00\n",
      "   3.03170336e-01   1.08578788e-01]\n",
      "42364 [ 1.58863224  1.58864115] [  8.91809089e-06  -1.58864115e+00]\n",
      "42256 [ 1.63209465  1.63210147] [  6.81309367e-06  -1.63210147e+00]\n",
      "43345 [ 1.66052539  1.66053099] [  5.59576729e-06  -1.66053099e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "48729 [ 1.7167118   1.71671562] [  3.82169675e-06  -1.71671562e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733773\n",
      "n_timesteps: 81530\n",
      "offset: 3\n",
      "spare numbers: [  4.18536361e+02   8.60527721e+01   1.32899525e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753454\n",
      "n_timesteps: 83717\n",
      "offset: 1\n",
      "spare numbers: [ 427.26804707]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 737196\n",
      "n_timesteps: 81910\n",
      "offset: 6\n",
      "spare numbers: [  4.19829157e+02   8.60525339e+01   1.30576906e-02   1.76785822e+00\n",
      "   3.64031953e-03   2.45216824e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 736244\n",
      "n_timesteps: 81804\n",
      "offset: 8\n",
      "spare numbers: [  4.19322456e+02   8.60527969e+01   1.31146273e-02   1.76800702e+00\n",
      "   2.20718002e-03   2.45288349e-01   1.31042223e-02   1.04049615e-05]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733217\n",
      "n_timesteps: 81468\n",
      "offset: 5\n",
      "spare numbers: [  4.17916227e+02   8.60532804e+01   1.32838974e-02   1.76762890e+00\n",
      "   1.30909194e-03]\n",
      "31012 [ 1.63324332  1.63325553] [  1.22078564e-05  -1.63325553e+00]\n",
      "31037 [ 1.6341303   1.63414247] [  1.21680047e-05  -1.63414247e+00]\n",
      "31051 [ 1.63465639  1.63466854] [  1.21490477e-05  -1.63466854e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "31064 [ 1.63515956  1.63517171] [  1.21491889e-05  -1.63517171e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 828180\n",
      "n_timesteps: 92020\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 841077\n",
      "n_timesteps: 93453\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 861154\n",
      "n_timesteps: 95683\n",
      "offset: 7\n",
      "spare numbers: [  5.98384833e+02   8.59807225e+01   1.28108526e-03   1.78596599e+00\n",
      "   3.20337533e-01   1.41243362e-01   1.28025444e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 900350\n",
      "n_timesteps: 100038\n",
      "offset: 8\n",
      "spare numbers: [  5.78133087e+02   8.59750983e+01   2.65307970e-03   1.79248270e+00\n",
      "   3.32864936e-01   1.21737890e-01   2.65187110e-03   1.20859381e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 914730\n",
      "n_timesteps: 101636\n",
      "offset: 6\n",
      "spare numbers: [  5.43465940e+02   8.59806195e+01   4.98550136e-03   1.78846871e+00\n",
      "   3.03170336e-01   1.08578788e-01]\n",
      "42364 [ 1.58863224  1.58864115] [  8.91809089e-06  -1.58864115e+00]\n",
      "42256 [ 1.63209465  1.63210147] [  6.81309367e-06  -1.63210147e+00]\n",
      "43345 [ 1.66052539  1.66053099] [  5.59576729e-06  -1.66053099e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "48729 [ 1.7167118   1.71671562] [  3.82169675e-06  -1.71671562e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733773\n",
      "n_timesteps: 81530\n",
      "offset: 3\n",
      "spare numbers: [  4.18536361e+02   8.60527721e+01   1.32899525e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753454\n",
      "n_timesteps: 83717\n",
      "offset: 1\n",
      "spare numbers: [ 427.26804707]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 737196\n",
      "n_timesteps: 81910\n",
      "offset: 6\n",
      "spare numbers: [  4.19829157e+02   8.60525339e+01   1.30576906e-02   1.76785822e+00\n",
      "   3.64031953e-03   2.45216824e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 736244\n",
      "n_timesteps: 81804\n",
      "offset: 8\n",
      "spare numbers: [  4.19322456e+02   8.60527969e+01   1.31146273e-02   1.76800702e+00\n",
      "   2.20718002e-03   2.45288349e-01   1.31042223e-02   1.04049615e-05]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733217\n",
      "n_timesteps: 81468\n",
      "offset: 5\n",
      "spare numbers: [  4.17916227e+02   8.60532804e+01   1.32838974e-02   1.76762890e+00\n",
      "   1.30909194e-03]\n",
      "31012 [ 1.63324332  1.63325553] [  1.22078564e-05  -1.63325553e+00]\n",
      "31037 [ 1.6341303   1.63414247] [  1.21680047e-05  -1.63414247e+00]\n",
      "31051 [ 1.63465639  1.63466854] [  1.21490477e-05  -1.63466854e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "31064 [ 1.63515956  1.63517171] [  1.21491889e-05  -1.63517171e+00]\n",
      "[  8.89201118e-04   5.00034535e-04   2.81190083e-04   1.58124804e-04\n",
      "   8.89201118e-05]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJoAAABqCAYAAABEbUgOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCyI0wRb+D41qAfEk96VpAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd34629b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## visc heating varying viscosity\n",
    "\n",
    "exponents = [\"3.75\",\"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/viscosity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "# swi_filenames = [folder + \"/v5e-\" + \"4.5\" + \"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=3)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.24, bottom=.15, right=.94, top=.95)\n",
    "\n",
    "x = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "iso_400 = np.array(get_at_time(iso_filenames, 4, 400))\n",
    "swi_400 = np.array(get_at_time(swi_filenames, 4, 400))\n",
    "iso_100 = np.array(get_at_time(iso_filenames, 4, 100))\n",
    "swi_100 = np.array(get_at_time(swi_filenames, 4, 100))\n",
    "\n",
    "# axis.loglog(exponents, iso_100, \"-\", marker=r'.', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.loglog(exponents, swi_100, \"--\", marker=r'.', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(x, iso_400, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(x, 1e1*swi_400, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "best_fit_exponents = [-float(exponent)+0.699 for exponent in exponents]\n",
    "\n",
    "# swi_visc_best_fit_coeffs = np.polynomial.polynomial.Polynomial.fit(best_fit_exponents, np.log10(swi_visc_at_time), 1).coef\n",
    "# swi_visc_best_fit = polyval(best_fit_exponents, swi_visc_best_fit_coeffs)\n",
    "\n",
    "# axis.loglog(exponents, np.power(10, swi_visc_best_fit), \"--\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "# print(swi_visc_best_fit_coeffs)\n",
    "\n",
    "x_best_fit = np.array(x).astype(float)\n",
    "print(x_best_fit)\n",
    "y_best_fit = x_best_fit - 1e-4 + 0.02\n",
    "# axis.semilogx(x, y_best_fit, \"--\", color=\"tab:grey\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "axis.set_ylim(0, 0.4)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$\\nu$\", labelpad=-5)\n",
    "axis.set_ylabel(r\"$Q_{\\nu}$\")\n",
    "\n",
    "plt.savefig(\"visc_heating_varying_viscosity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 321,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 828180\n",
      "n_timesteps: 92020\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 841077\n",
      "n_timesteps: 93453\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 861154\n",
      "n_timesteps: 95683\n",
      "offset: 7\n",
      "spare numbers: [  5.98384833e+02   8.59807225e+01   1.28108526e-03   1.78596599e+00\n",
      "   3.20337533e-01   1.41243362e-01   1.28025444e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 900350\n",
      "n_timesteps: 100038\n",
      "offset: 8\n",
      "spare numbers: [  5.78133087e+02   8.59750983e+01   2.65307970e-03   1.79248270e+00\n",
      "   3.32864936e-01   1.21737890e-01   2.65187110e-03   1.20859381e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 914730\n",
      "n_timesteps: 101636\n",
      "offset: 6\n",
      "spare numbers: [  5.43465940e+02   8.59806195e+01   4.98550136e-03   1.78846871e+00\n",
      "   3.03170336e-01   1.08578788e-01]\n",
      "42364 [ 1.58863224  1.58864115] [  8.91809089e-06  -1.58864115e+00]\n",
      "42256 [ 1.63209465  1.63210147] [  6.81309367e-06  -1.63210147e+00]\n",
      "43345 [ 1.66052539  1.66053099] [  5.59576729e-06  -1.66053099e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "48729 [ 1.7167118   1.71671562] [  3.82169675e-06  -1.71671562e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733773\n",
      "n_timesteps: 81530\n",
      "offset: 3\n",
      "spare numbers: [  4.18536361e+02   8.60527721e+01   1.32899525e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753454\n",
      "n_timesteps: 83717\n",
      "offset: 1\n",
      "spare numbers: [ 427.26804707]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 737196\n",
      "n_timesteps: 81910\n",
      "offset: 6\n",
      "spare numbers: [  4.19829157e+02   8.60525339e+01   1.30576906e-02   1.76785822e+00\n",
      "   3.64031953e-03   2.45216824e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 736244\n",
      "n_timesteps: 81804\n",
      "offset: 8\n",
      "spare numbers: [  4.19322456e+02   8.60527969e+01   1.31146273e-02   1.76800702e+00\n",
      "   2.20718002e-03   2.45288349e-01   1.31042223e-02   1.04049615e-05]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733217\n",
      "n_timesteps: 81468\n",
      "offset: 5\n",
      "spare numbers: [  4.17916227e+02   8.60532804e+01   1.32838974e-02   1.76762890e+00\n",
      "   1.30909194e-03]\n",
      "31012 [ 1.63324332  1.63325553] [  1.22078564e-05  -1.63325553e+00]\n",
      "31037 [ 1.6341303   1.63414247] [  1.21680047e-05  -1.63414247e+00]\n",
      "31051 [ 1.63465639  1.63466854] [  1.21490477e-05  -1.63466854e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "31064 [ 1.63515956  1.63517171] [  1.21491889e-05  -1.63517171e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 828180\n",
      "n_timesteps: 92020\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 841077\n",
      "n_timesteps: 93453\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 861154\n",
      "n_timesteps: 95683\n",
      "offset: 7\n",
      "spare numbers: [  5.98384833e+02   8.59807225e+01   1.28108526e-03   1.78596599e+00\n",
      "   3.20337533e-01   1.41243362e-01   1.28025444e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 900350\n",
      "n_timesteps: 100038\n",
      "offset: 8\n",
      "spare numbers: [  5.78133087e+02   8.59750983e+01   2.65307970e-03   1.79248270e+00\n",
      "   3.32864936e-01   1.21737890e-01   2.65187110e-03   1.20859381e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 914730\n",
      "n_timesteps: 101636\n",
      "offset: 6\n",
      "spare numbers: [  5.43465940e+02   8.59806195e+01   4.98550136e-03   1.78846871e+00\n",
      "   3.03170336e-01   1.08578788e-01]\n",
      "42364 [ 1.58863224  1.58864115] [  8.91809089e-06  -1.58864115e+00]\n",
      "42256 [ 1.63209465  1.63210147] [  6.81309367e-06  -1.63210147e+00]\n",
      "43345 [ 1.66052539  1.66053099] [  5.59576729e-06  -1.66053099e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "48729 [ 1.7167118   1.71671562] [  3.82169675e-06  -1.71671562e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733773\n",
      "n_timesteps: 81530\n",
      "offset: 3\n",
      "spare numbers: [  4.18536361e+02   8.60527721e+01   1.32899525e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753454\n",
      "n_timesteps: 83717\n",
      "offset: 1\n",
      "spare numbers: [ 427.26804707]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 737196\n",
      "n_timesteps: 81910\n",
      "offset: 6\n",
      "spare numbers: [  4.19829157e+02   8.60525339e+01   1.30576906e-02   1.76785822e+00\n",
      "   3.64031953e-03   2.45216824e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 736244\n",
      "n_timesteps: 81804\n",
      "offset: 8\n",
      "spare numbers: [  4.19322456e+02   8.60527969e+01   1.31146273e-02   1.76800702e+00\n",
      "   2.20718002e-03   2.45288349e-01   1.31042223e-02   1.04049615e-05]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 733217\n",
      "n_timesteps: 81468\n",
      "offset: 5\n",
      "spare numbers: [  4.17916227e+02   8.60532804e+01   1.32838974e-02   1.76762890e+00\n",
      "   1.30909194e-03]\n",
      "31012 [ 1.63324332  1.63325553] [  1.22078564e-05  -1.63325553e+00]\n",
      "31037 [ 1.6341303   1.63414247] [  1.21680047e-05  -1.63414247e+00]\n",
      "31051 [ 1.63465639  1.63466854] [  1.21490477e-05  -1.63466854e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "31064 [ 1.63515956  1.63517171] [  1.21491889e-05  -1.63517171e+00]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKEAAABqCAYAAADUfjHBAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd43da470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## ohmic heating varying viscosity\n",
    "\n",
    "exponents = [\"3.75\",\"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/viscosity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-\" + exponent + \"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "# swi_filenames = [folder + \"/v5e-\" + \"4.5\" + \"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=3)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.20, bottom=.15, right=.94, top=.95)\n",
    "\n",
    "exponents = [np.power(10, -float(exponent) + 0.699) for exponent in exponents]\n",
    "\n",
    "iso_400 = np.array(get_at_time(iso_filenames, 5, 400))\n",
    "swi_400 = np.array(get_at_time(swi_filenames, 5, 400))\n",
    "\n",
    "iso_100 = np.array(get_at_time(iso_filenames, 5, 100))\n",
    "swi_100 = np.array(get_at_time(swi_filenames, 5, 100))\n",
    "\n",
    "# axis.loglog(exponents, iso_400, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5)\n",
    "# axis.loglog(exponents, swi_400, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5)\n",
    "axis.semilogx(exponents, iso_400, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(exponents, swi_400, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "best_fit_exponents = [-float(exponent)+0.699 for exponent in exponents]\n",
    "\n",
    "# swi_visc_best_fit_coeffs = np.polynomial.polynomial.Polynomial.fit(best_fit_exponents, np.log10(swi_visc_at_time), 1).coef\n",
    "# swi_visc_best_fit = polyval(best_fit_exponents, swi_visc_best_fit_coeffs)\n",
    "\n",
    "# axis.loglog(exponents, np.power(10, swi_visc_best_fit), \"--\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "# print(swi_visc_best_fit_coeffs)\n",
    "\n",
    "axis.set_ylim(0, 2.5)\n",
    "# axis.set_yticks(np.linspace(1, 1.9, 5))\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$\\nu$\", labelpad=-5)\n",
    "axis.set_ylabel(r\"$Q_{\\eta}$\")\n",
    "\n",
    "plt.savefig(\"ohmic_heating_varying_viscosity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 373,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "32914 [ 2.21904089  2.21904619] [  5.29717581e-06  -2.21904619e+00]\n",
      "48977 [ 2.11181687  2.11182004] [  3.17030295e-06  -2.11182004e+00]\n",
      "47686 [ 1.95436256  1.9543664 ] [  3.84279859e-06  -1.95436640e+00]\n",
      "44974 [ 1.79704944  1.79705449] [  5.04839430e-06  -1.79705449e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "44981 [ 1.49507673  1.49508309] [  6.36307871e-06  -1.49508309e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n",
      "34001 [ 2.32157132  2.32157719] [  5.86937337e-06  -2.32157719e+00]\n",
      "50476 [ 2.23161185  2.23161538] [  3.53383163e-06  -2.23161538e+00]\n",
      "49784 [ 2.10947     2.10947508] [  5.08089059e-06  -2.10947508e+00]\n",
      "49204 [ 1.949333    1.94933807] [  5.07160579e-06  -1.94933807e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "32839 [ 1.49862605  1.49863651] [  1.04636738e-05  -1.49863651e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "32914 [ 2.21904089  2.21904619] [  5.29717581e-06  -2.21904619e+00]\n",
      "48977 [ 2.11181687  2.11182004] [  3.17030295e-06  -2.11182004e+00]\n",
      "47686 [ 1.95436256  1.9543664 ] [  3.84279859e-06  -1.95436640e+00]\n",
      "44974 [ 1.79704944  1.79705449] [  5.04839430e-06  -1.79705449e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "44981 [ 1.49507673  1.49508309] [  6.36307871e-06  -1.49508309e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n",
      "34001 [ 2.32157132  2.32157719] [  5.86937337e-06  -2.32157719e+00]\n",
      "50476 [ 2.23161185  2.23161538] [  3.53383163e-06  -2.23161538e+00]\n",
      "49784 [ 2.10947     2.10947508] [  5.08089059e-06  -2.10947508e+00]\n",
      "49204 [ 1.949333    1.94933807] [  5.07160579e-06  -1.94933807e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "32839 [ 1.49862605  1.49863651] [  1.04636738e-05  -1.49863651e+00]\n",
      "Q= 0.531962988771 log_10 \\eta -0.282662312862\n",
      "Q= 0.249300675909\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPQAAACWCAYAAADpE6WvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n8v9b9HCBcTLTXQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd3abf2e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## ohmic heating varying resistivity\n",
    "\n",
    "exponents = [\"3.5\",\"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/resistivity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.14, bottom=.13, right=.99, top=.95)\n",
    "\n",
    "x = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "iso_400 = np.array(get_at_time(iso_filenames, 5, 400))\n",
    "swi_400 = np.array(get_at_time(swi_filenames, 5, 400))\n",
    "\n",
    "iso_100 = np.array(get_at_time(iso_filenames, 5, 100))\n",
    "swi_100 = np.array(get_at_time(swi_filenames, 5, 100))\n",
    "\n",
    "# axis.loglog(exponents, iso_400, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.loglog(exponents, swi_400, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(x, iso_400, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(x, swi_400, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "# best_fit_exponents = [-float(exponent)+0.699 for exponent in exponents]\n",
    "\n",
    "# swi_visc_best_fit_coeffs = np.polynomial.polynomial.Polynomial.fit(best_fit_exponents, np.log10(swi_visc_at_time), 1).coef\n",
    "# swi_visc_best_fit = polyval(best_fit_exponents, swi_visc_best_fit_coeffs)\n",
    "\n",
    "# axis.loglog(exponents, np.power(10, swi_visc_best_fit), \"--\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "# print(swi_visc_best_fit_coeffs)\n",
    "\n",
    "gradient = -(swi_400[-1] - swi_400[0])/(float(exponents[-1]) - float(exponents[0]))\n",
    "exps = np.array([float(exp) for exp in exponents[::-1]])\n",
    "c = - gradient*float(exponents[0]) + iso_400[-1]\n",
    "\n",
    "line_best_fit = gradient*exps + c - 0.2\n",
    "# print(gradient)\n",
    "axis.semilogx(x, line_best_fit, \"--\", color=\"tab:grey\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "print(\"Q=\", gradient, \"log_10 \\eta\", - gradient*float(exponents[0]) + iso_400[-1])\n",
    "\n",
    "c = gradient*float(exponents[0]) + iso_400[-1]\n",
    "print(\"Q=\", gradient*-6 + c)\n",
    "\n",
    "# print(iso_400[-1], exponents[-1])\n",
    "axis.set_ylim(0, 2.5)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(r\"$Q_{\\eta}$\")\n",
    "\n",
    "plt.savefig(\"ohmic_heating_varying_resistivity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 375,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "32914 [ 2.21904089  2.21904619] [  5.29717581e-06  -2.21904619e+00]\n",
      "48977 [ 2.11181687  2.11182004] [  3.17030295e-06  -2.11182004e+00]\n",
      "47686 [ 1.95436256  1.9543664 ] [  3.84279859e-06  -1.95436640e+00]\n",
      "44974 [ 1.79704944  1.79705449] [  5.04839430e-06  -1.79705449e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "44981 [ 1.49507673  1.49508309] [  6.36307871e-06  -1.49508309e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n",
      "34001 [ 2.32157132  2.32157719] [  5.86937337e-06  -2.32157719e+00]\n",
      "50476 [ 2.23161185  2.23161538] [  3.53383163e-06  -2.23161538e+00]\n",
      "49784 [ 2.10947     2.10947508] [  5.08089059e-06  -2.10947508e+00]\n",
      "49204 [ 1.949333    1.94933807] [  5.07160579e-06  -1.94933807e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "32839 [ 1.49862605  1.49863651] [  1.04636738e-05  -1.49863651e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 470315\n",
      "n_timesteps: 52257\n",
      "offset: 2\n",
      "spare numbers: [ 304.97987036   85.89638767]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 637410\n",
      "n_timesteps: 70823\n",
      "offset: 3\n",
      "spare numbers: [  4.19315251e+02   8.59023309e+01   2.72198103e-04]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 486527\n",
      "n_timesteps: 54058\n",
      "offset: 5\n",
      "spare numbers: [  3.36027660e+02   8.59527669e+01   2.45008048e-03   1.81107655e+00\n",
      "   1.33458534e-01]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 651559\n",
      "n_timesteps: 72395\n",
      "offset: 4\n",
      "spare numbers: [  4.60698866e+02   8.59731030e+01   1.57681898e-03   1.79267518e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 889086\n",
      "n_timesteps: 98787\n",
      "offset: 3\n",
      "spare numbers: [  5.71661219e+02   8.59764070e+01   2.75744724e-03]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 895334\n",
      "n_timesteps: 99481\n",
      "offset: 5\n",
      "spare numbers: [  5.59848222e+02   8.60416329e+01   3.53674330e-03   1.72580803e+00\n",
      "   3.56381845e-01]\n",
      "32914 [ 2.21904089  2.21904619] [  5.29717581e-06  -2.21904619e+00]\n",
      "48977 [ 2.11181687  2.11182004] [  3.17030295e-06  -2.11182004e+00]\n",
      "47686 [ 1.95436256  1.9543664 ] [  3.84279859e-06  -1.95436640e+00]\n",
      "44974 [ 1.79704944  1.79705449] [  5.04839430e-06  -1.79705449e+00]\n",
      "46221 [ 1.69205422  1.69205866] [  4.43210421e-06  -1.69205866e+00]\n",
      "44981 [ 1.49507673  1.49508309] [  6.36307871e-06  -1.49508309e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 476002\n",
      "n_timesteps: 52889\n",
      "offset: 1\n",
      "spare numbers: [ 301.38262169]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 635541\n",
      "n_timesteps: 70615\n",
      "offset: 6\n",
      "spare numbers: [  4.07539259e+02   8.59028604e+01   2.22690178e-03   1.87858265e+00\n",
      "   1.74236252e-03   5.50393323e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 904769\n",
      "n_timesteps: 100529\n",
      "offset: 8\n",
      "spare numbers: [  5.68617201e+02   8.59053438e+01   3.14795150e-03   1.88140658e+00\n",
      "   2.65596102e-03   1.22059304e-01   3.14423019e-03   3.72131478e-06]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 901597\n",
      "n_timesteps: 100177\n",
      "offset: 4\n",
      "spare numbers: [  5.46137150e+02   8.59462540e+01   7.71675982e-03   1.85069154e+00]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 734196\n",
      "n_timesteps: 81577\n",
      "offset: 3\n",
      "spare numbers: [  4.18401951e+02   8.60531093e+01   1.32247549e-02]\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 319\n",
      "num_sz: 8\n",
      "n_vars: 9\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 753288\n",
      "n_timesteps: 83698\n",
      "offset: 6\n",
      "spare numbers: [  4.01839961e+02   8.60899198e+01   3.63521887e-02   1.75840907e+00\n",
      "   3.40073383e-03   2.44004520e-01]\n",
      "34001 [ 2.32157132  2.32157719] [  5.86937337e-06  -2.32157719e+00]\n",
      "50476 [ 2.23161185  2.23161538] [  3.53383163e-06  -2.23161538e+00]\n",
      "49784 [ 2.10947     2.10947508] [  5.08089059e-06  -2.10947508e+00]\n",
      "49204 [ 1.949333    1.94933807] [  5.07160579e-06  -1.94933807e+00]\n",
      "31059 [ 1.6349679   1.63498005] [  1.21470025e-05  -1.63498005e+00]\n",
      "32839 [ 1.49862605  1.49863651] [  1.04636738e-05  -1.49863651e+00]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAACWCAYAAAAG0c6RAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nHcreRksAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd4990748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## visc heating varying resistivity\n",
    "\n",
    "exponents = [\"3.5\",\"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/resistivity-parameter-study-long\"\n",
    "iso_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-4.5r5e-\" + exponent + \"-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.13, right=.99, top=.95)\n",
    "\n",
    "exponents = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "iso_400 = np.array(get_at_time(iso_filenames, 4, 400))\n",
    "swi_400 = np.array(get_at_time(swi_filenames, 4, 400))\n",
    "\n",
    "iso_100 = np.array(get_at_time(iso_filenames, 4, 100))\n",
    "swi_100 = np.array(get_at_time(swi_filenames, 4, 100))\n",
    "\n",
    "# axis.loglog(exponents, iso_100, \"-\", marker=r'.', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "# axis.loglog(exponents, swi_100, \"--\", marker=r'.', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(exponents, iso_400, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "axis.semilogx(exponents, 1e1*swi_400, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "# best_fit_exponents = [-float(exponent)+0.699 for exponent in exponents]\n",
    "\n",
    "# swi_visc_best_fit_coeffs = np.polynomial.polynomial.Polynomial.fit(best_fit_exponents, np.log10(swi_visc_at_time), 1).coef\n",
    "# swi_visc_best_fit = polyval(best_fit_exponents, swi_visc_best_fit_coeffs)\n",
    "\n",
    "# axis.loglog(exponents, np.power(10, swi_visc_best_fit), \"--\", marker=r'x', color=\"tab:blue\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "# print(swi_visc_best_fit_coeffs)\n",
    "\n",
    "axis.set_ylim(0, 0.4)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(r\"$Q_{\\nu}$\")\n",
    "\n",
    "plt.savefig(\"visc_heating_varying_resistivity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plotting s function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/maths/scratch/anaconda3/lib/python3.6/site-packages/ipykernel/__main__.py:9: RuntimeWarning: divide by zero encountered in true_divide\n",
      "/maths/scratch/anaconda3/lib/python3.6/site-packages/ipykernel/__main__.py:9: RuntimeWarning: overflow encountered in exp\n",
      "/maths/scratch/anaconda3/lib/python3.6/site-packages/ipykernel/__main__.py:9: RuntimeWarning: overflow encountered in multiply\n",
      "/maths/scratch/anaconda3/lib/python3.6/site-packages/ipykernel/__main__.py:9: RuntimeWarning: invalid value encountered in true_divide\n",
      "/maths/scratch/anaconda3/lib/python3.6/site-packages/ipykernel/__main__.py:9: RuntimeWarning: invalid value encountered in subtract\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPEAAACbCAYAAACzpH01AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7ff34fa03dd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Concentration param\n",
    "aMax = 30\n",
    "\n",
    "B = np.linspace(0, 2, num=1000)\n",
    "\n",
    "a = 150 * B*B\n",
    "\n",
    "# Calculate kappa parameter\n",
    "kappa_erfi = 1/2.0*(1 + 1/(4*a)) - np.exp(2*a)/(2*np.sqrt(2*np.pi*a)*special.erfi(np.sqrt(2*a)))\n",
    "kappa_erfi[0] = 1.0/3\n",
    "kappa_erfi[a>150*1.52*1.52] = 0.000722355018311\n",
    "\n",
    "s_erfi = 1.0-3.0*kappa_erfi\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots()\n",
    "fig.subplots_adjust(left=.12, bottom=.13, right=.97, top=.98)\n",
    "\n",
    "axis.plot(B, s_erfi)\n",
    "plt.xlabel(r\"$|\\boldsymbol{B}|$\", labelpad=-5)\n",
    "plt.ylabel(r\"$s(|\\boldsymbol{B}|)$\", labelpad=0)\n",
    "plt.ylim(0, 1)\n",
    "remove_spines(axis)\n",
    "plt.xlim(0, 1)\n",
    "# plt.xticks(np.linspace(0, 1000, num=4), [0, 10, 20, 30])\n",
    "# plt.title(\"Switch function\")\n",
    "plt.savefig(\"s_function.pdf\",  pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculating growth rate over $\\eta$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def calc_gradient(energy, x_index, y_index, start_end):\n",
    "    return (np.log10(get_data_at_time(energy.data, y_index, start_end[1])) - np.log10(get_data_at_time(energy.data, y_index, start_end[0])))\\\n",
    "/(get_data_at_time(energy.data, x_index, start_end[1]) - get_data_at_time(energy.data, x_index, start_end[0]))\n",
    "\n",
    "def create_log_line(gradient, point, x):\n",
    "    return np.power(10, gradient*(x-point[0]))*point[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 197,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 114616\n",
      "n_timesteps: 14327\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 110352\n",
      "n_timesteps: 13794\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 118656\n",
      "n_timesteps: 14832\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 111528\n",
      "n_timesteps: 13941\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 104288\n",
      "n_timesteps: 13036\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 101008\n",
      "n_timesteps: 12626\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 97960\n",
      "n_timesteps: 12245\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 97792\n",
      "n_timesteps: 12224\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 114632\n",
      "n_timesteps: 14329\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 111008\n",
      "n_timesteps: 13876\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 123040\n",
      "n_timesteps: 15380\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 113096\n",
      "n_timesteps: 14137\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 105760\n",
      "n_timesteps: 13220\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 105440\n",
      "n_timesteps: 13180\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 103920\n",
      "n_timesteps: 12990\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 111640\n",
      "n_timesteps: 13955\n",
      "offset: 0\n",
      "[0, 0.082066817358975863, 0.12588365436822738, 0.15002749752424499, 0.15543269262464254, 0.14472889431155206, 0.13177641837597359, 0.11871245153991192]\n",
      "[0, 0.084168134266210407, 0.12739030378856453, 0.15142298394117021, 0.15700605593895323, 0.14642712163910662, 0.13427846333372778, 0.12171576782709202]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAACbCAYAAAC6T91PAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCsUKQym1QrHCUEqtUKwwlFIrFCuM/w8AGQAKXAa/KgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd38f9588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## ohmic heating varying resistivity\n",
    "\n",
    "exponents = [\"3\", \"3.25\", \"3.5\", \"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/slowly-changing-resist\"\n",
    "iso_filenames = [folder + \"/v1e-4r5e-\" + exponent + \"-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v1e-4r5e-\" + exponent + \"-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "iso_energies = [Energy(filename) for filename in iso_filenames]\n",
    "swi_energies = [Energy(filename) for filename in swi_filenames]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.15, right=.98, top=.97)\n",
    "\n",
    "x = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "n_exp = len(exponents)\n",
    "\n",
    "for i in range(3):\n",
    "    axis.semilogy(iso_energies[i].data[:,0], iso_energies[i].data[:,2], \"-\",color=\"tab:blue\", linewidth=0.25, label=\"Isotropic Total\")\n",
    "    axis.semilogy(swi_energies[i].data[:,0], swi_energies[i].data[:,2], \"--\", color=\"tab:orange\", linewidth=0.25, label=\"Isotropic Total\")\n",
    "\n",
    "start_ends = [\n",
    "    (19,22),\n",
    "    (20,22),\n",
    "    (21,22),\n",
    "    (24,25),\n",
    "    (24,25),\n",
    "    (27,28),\n",
    "    (27,28),\n",
    "    (32,33)\n",
    "]\n",
    "\n",
    "iso_gradients = [calc_gradient(iso_energies[i], 0, 2, start_ends[i]) for i in range(n_exp)]\n",
    "swi_gradients = [calc_gradient(swi_energies[i], 0, 2, start_ends[i]) for i in range(n_exp)]\n",
    "\n",
    "iso_gradients[0] = swi_gradients[0] = 0\n",
    "\n",
    "t = np.linspace(20, 34, 10)\n",
    "\n",
    "iso_lines = [create_log_line(iso_gradients[i], \n",
    "                             (start_ends[i][0], get_data_at_time(iso_energies[i].data, 2, start_ends[i][0])),\n",
    "                             t) for i in range(n_exp)]\n",
    "\n",
    "swi_lines = [create_log_line(swi_gradients[i], \n",
    "                             (start_ends[i][0], get_data_at_time(swi_energies[i].data, 2, start_ends[i][0])),\n",
    "                             t) for i in range(n_exp)]\n",
    "\n",
    "for i in range(3):\n",
    "    plt.semilogy(t, iso_lines[i], \"-\",color=\"tab:blue\", linewidth=1.0,)\n",
    "    plt.semilogy(t, swi_lines[i], \"--\",color=\"tab:orange\", linewidth=1.0,)\n",
    "\n",
    "print(iso_gradients)\n",
    "print(swi_gradients)\n",
    "# exps = np.array([float(exp) for exp in exponents[::-1]])\n",
    "# line_best_fit = -gradient*exps - 0.5\n",
    "# print(gradient)\n",
    "# axis.semilogx(x, line_best_fit, \"--\", color=\"tab:grey\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "axis.set_xlim(0, 50)\n",
    "axis.set_ylim(5e-6, 1e-1)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$t$\", labelpad=0)\n",
    "axis.set_ylabel(r\"KE\")\n",
    "\n",
    "plt.savefig(\"log_KE_over_time_resistivity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 199,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPIAAACaCAYAAACTzxWTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkYXwAJLIQngASWQhPMD/A77Wzlc0GK1hAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd2d8f9e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.12, right=.98, top=.97)\n",
    "\n",
    "x = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "axis.semilogx(x, iso_gradients, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5)\n",
    "axis.semilogx(x, swi_gradients, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5)\n",
    "\n",
    "eta = np.linspace(float(x[0]), float(x[-1]))\n",
    "\n",
    "y = np.power(eta, 1.0/3.0) + 0.08\n",
    "\n",
    "# plt.semilogx(eta,y)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0.0, 0.16)\n",
    "\n",
    "axis.set_xlabel(r\"$\\eta$\", labelpad=-5)\n",
    "axis.set_ylabel(r\"$\\sigma$\")\n",
    "\n",
    "plt.savefig(\"growth_rate_varying_resistivity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Calculating growth rate over $\\nu$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 351,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 219360\n",
      "n_timesteps: 27420\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 624840\n",
      "n_timesteps: 78105\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 643120\n",
      "n_timesteps: 80390\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 638040\n",
      "n_timesteps: 79755\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 648632\n",
      "n_timesteps: 81079\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248112\n",
      "n_timesteps: 31014\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248312\n",
      "n_timesteps: 31039\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248424\n",
      "n_timesteps: 31053\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 656032\n",
      "n_timesteps: 82004\n",
      "offset: 0\n",
      "LOADING HEADER\n",
      "version: 1\n",
      "revision: 0\n",
      "endianness: 16911887\n",
      "header_length: 287\n",
      "num_sz: 8\n",
      "n_vars: 8\n",
      "id_length: 32\n",
      "LOADING DATA\n",
      "data size: 248528\n",
      "n_timesteps: 31066\n",
      "offset: 0\n",
      "[0.11004709759020243, 0.11955753545486689, 0.12501803557318902, 0.12814528558666285, 0.12993220659646995]\n",
      "[0.13226616745779993, 0.13226497840969162, 0.13226108404360121, 0.1322588169945477, 0.13225750956822147]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAACbCAYAAAC6T91PAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSyQdDClqiaSDIUUtkXQwpKglkg7G/wNykg9TKynSZgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd2dba3c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## ohmic heating varying visc\n",
    "\n",
    "exponents = [\"3.75\", \"4\", \"4.25\", \"4.5\", \"4.75\"]\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/slowly-changing-visc\"\n",
    "iso_filenames = [folder + \"/v5e-\"+exponent+\"r5e-4.5-isotropic/Data/en.dat\" for exponent in exponents]\n",
    "swi_filenames = [folder + \"/v5e-\"+exponent+\"r5e-4.5-switching/Data/en.dat\" for exponent in exponents]\n",
    "\n",
    "iso_energies = [Energy(filename) for filename in iso_filenames]\n",
    "swi_energies = [Energy(filename) for filename in swi_filenames]\n",
    "\n",
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.15, right=.98, top=.97)\n",
    "\n",
    "x = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "n_exp = len(exponents)\n",
    "\n",
    "for i in range(n_exp):\n",
    "    axis.semilogy(iso_energies[i].data[:,0], iso_energies[i].data[:,2], \"-\",color=\"tab:blue\", linewidth=0.25, label=\"Isotropic Total\")\n",
    "    axis.semilogy(swi_energies[i].data[:,0], swi_energies[i].data[:,2], \"--\", color=\"tab:orange\", linewidth=0.25, label=\"Isotropic Total\")\n",
    "\n",
    "start_ends = [\n",
    "    (28,29),\n",
    "    (28,29),\n",
    "    (28,29),\n",
    "    (28,29),\n",
    "    (28,29),\n",
    "]\n",
    "\n",
    "iso_gradients = [calc_gradient(iso_energies[i], 0, 2, start_ends[i]) for i in range(n_exp)]\n",
    "swi_gradients = [calc_gradient(swi_energies[i], 0, 2, start_ends[i]) for i in range(n_exp)]\n",
    "\n",
    "# iso_gradients[0] = swi_gradients[0] = 0\n",
    "\n",
    "t = np.linspace(20, 34, 10)\n",
    "\n",
    "iso_lines = [create_log_line(iso_gradients[i], \n",
    "                             (start_ends[i][0], get_data_at_time(iso_energies[i].data, 2, start_ends[i][0])),\n",
    "                             t) for i in range(n_exp)]\n",
    "\n",
    "swi_lines = [create_log_line(swi_gradients[i], \n",
    "                             (start_ends[i][0], get_data_at_time(swi_energies[i].data, 2, start_ends[i][0])),\n",
    "                             t) for i in range(n_exp)]\n",
    "\n",
    "for i in range(n_exp):\n",
    "    plt.semilogy(t, iso_lines[i], \"-\",color=\"tab:blue\", linewidth=1.0,)\n",
    "    plt.semilogy(t, swi_lines[i], \"--\",color=\"tab:orange\", linewidth=1.0,)\n",
    "\n",
    "print(iso_gradients)\n",
    "print(swi_gradients)\n",
    "# exps = np.array([float(exp) for exp in exponents[::-1]])\n",
    "# line_best_fit = -gradient*exps - 0.5\n",
    "# print(gradient)\n",
    "# axis.semilogx(x, line_best_fit, \"--\", color=\"tab:grey\", linewidth=0.5, label=\"Isotropic Total\")\n",
    "\n",
    "axis.set_xlim(0, 50)\n",
    "axis.set_ylim(5e-6, 1e-1)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_xlabel(r\"$t$\", labelpad=0)\n",
    "axis.set_ylabel(r\"KE\")\n",
    "\n",
    "plt.savefig(\"log_KE_over_time_viscosity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 354,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPAAAACaCAYAAACXOsWuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAADYVJREFUeJzt3W1sW9d9x/HvkSWLdkxLlh+U1Y7iSE6EOpo3y0xqpG2G\nZcpWFEiBtnaDZpnbIZ3SbV067IWNYOiAocM2+8WQZR5QZxsQtFmArC76EKAFEtVFDMdYElVeUzWt\n3cjKg51YtqpIpmyTpqSzF/dQpihS4sMVqSP9PgAh8t5zeY+k+7sPvPfPa6y1iIifaqrdAREpnQIs\n4jEFWMRjCrCIxxRgEY8pwCIeU4BFPFYbxpsYYxqBGNAI9FhrRzPGdQJN1toe97obOAuMWGv7wpi/\nyHIV1hb4cRfQHqA7a9yDBMFOh7fHWtuj8IqUL6wANwK4LW9b1rjnMp7vAjqNMXuMMa253sgY022M\n6TXG9N55550W0EOPpf4oWVgBHjXGNLpd6YG52hFspfuAR3M1sNY+Za2NWWtjq1atCql7IktTKMfA\nwBGgyz1/ygW5y1p71A1fb4zpAf4po92RkOYtsmyZxVzMEIvFbG9vb7W7IbLQTKkT6jSSiMcUYBGP\nKcAiHlOARTymAIt4TAEW8ZgCLOIxBVjEYwqwiMdCCbC7DrrLFSk0Zo3rNMZ0ZQ3TZZQiIahoOSFM\n1weLSAgqWk7oSghH3SOnzHLCS5cuhdQ9kaWp0uWErQRhb81XD5xZTrhx48aQuieyNIUV4HQ5YReu\nnNAYs8eN6wLuMsY0ut3ss2TsUotI6UIJsLX2rLX2qHuMusdRN+6QtfZA+nuy3Lj7rbVnS5rZiSdg\n8PjMYYPHg+GLjS99VT/DV6G++ncaaXMnfPuLN/44g8eD15sX4WdjvvRV/QxfhfrqXUH/N14a4GO1\nb9Dx8lfhww/AL75H/8cPc2JiO1++YxwmJ2a+SaQBNmwLnr//s8qPHz4DL/wtxB6BV4/AfX8HH9q5\nePqXHj94HJ57GD78KfjlD270c9b0qRzT3x48f+//YCrX+4c4/txrcOzrwf/+l8/DJw7C736+cvMv\nZvx7p+DYP8Dd3dD7X7D3abjtXnIouaA/rK/UqZgdWxrY92yE72//PLf89DBDbXvZdyzC4Yca4Nq7\nMHF95gSZf5prH1R0/A/732fL5lvYEXsEjh+CHZ/jjUQDb73azyc7fqvq/Zsx/rZ74Y4/glPfgo7P\nQmMLXP3N7OmzA2wyduISYzCZ/f4hj1+3FbbdD6eegY49sLG9svMvZvy6rcGK5vghuHd/vvCWxbst\nMED/y8+z+cU/56W1n+LesR/wwvZ/pmH7H1BfV0N97Qoi7md9bQ2RuuBnfe0KN74GY0pe4RXl5MAw\nT//3t/j3uiep+8iXSL3yn/xl6jG++Md/wj1tGyrSh4Kld/Fij8y3taguX/oJxfR1+WyBGTxOx8tf\n5X+2H2R/XyN//9u7eXjwa5zftoGRxt0kU5NcSU4yciVFIjVJcmKK5MQkydQUiYlJrk9MUcg6K93E\nZL2uqzHTK4oZK4gcK4+28VP8W+2/8hfXH6M99UnOpFYHYa7ZBSyihS69oKUXsNs+PvP1YuFLP6Fi\nffVvC3ziCfpNG/uORXj4Iy0888o7fPO+BB12AD721wvep4nJKZITUxkrh2AFkUhNkcwYlkhNcuuv\n/oOL0e08/V4LJ94c5u6tTexdP0jz+Bv0btk3430NYAysqa8NHpFaopE61tTXsjZy4/XquhXU1IS7\nB/G/3/waa9rupuOjD0wP63/5ecYHXmX3vq+HOq+ynHgi+BAoMwCDx+F8X0X+90Uprq8l/0O9C/DJ\ngWG+8uwpDj+0k3vaNsx6vdik+5de2czVz6kpy5XrE8QTE4wnJ4gnUsQTM19fSU7O+iZww8xvB6+t\nMUQjwYogGqkjGqmd9TrzUMK3v+kStHwC/I2XBtixpWHGgnVyYJjXz43x5d/LvoqzuqoVjNTkFOMu\n9JcTKcazVgLx5ATJ1NSM0L87cpUf9V9gx+YGfn5+jAfvuoXdrU1sjEbYFK1n09p66mtXLFifl7nl\nE2Cf+LSyAfiXF07z5LE3+avf38YXPrqVi5eTDMUTXLqc5NJ4kuTE1KxpGlfVsWltPZuiEZrdz1Ur\nFfQiKcBSnmJ29dOstYxeTXExnuRiPDEd+ERqKrsh0ciNoAc/61lTX1vUGQHfVohFqO6n0IXeXtQV\nMDQSXB99tOTLKSVU2bv2u9vWF7Srb4xh3U0rWXfTStpvjuZtZ60lnpzg4uUg6D8/N8bFeILx5OSs\ntqtXrgh22V3Qm6MR1q4Kgr5jS0PeQ5LlKpQtsDHmoLX2gAtyt7X2UOY44DVr7VFX4NBDUJXUldku\no303rqa4paVl19tvv112/2Rui2nLdvV6EPShywm3ZU8ydu3GxSPpY/VdLY387NwY//jpDh74nQ9V\n7Nz+AqnuLrQx5oi19tHs5+51J9CaLm5ww/ZTwBZYu9CSS/pYfW9sC7Fb13F+NEH65H7j6mBv4I7m\nKBvWrPQl2FW/kGM046t05qoHxn29To92n6UUJweGeeaVd3jsvm0888o7fHrnZh68q2V6/MiV65wZ\nivOj/vcZjienhzc3RGhvjnJ7c5SGVXXV6PqCCGsL3Aqkyyx63M8ut9u8H1hPcGvRGHCAoCb4xcyt\nci7aAkumUk/LWWsZupzk9FCcMxfixBNul9wYWppW094cZdumNdX89FyfQsvSF/ax+tSU5d0PrnL6\nQpxfXxwnmZoEY6itMdy24Sbab46ydf1NrKxd8KpbBVgkLKnJKd4avsLpoTiDl66QmgxOi9XXrWDb\npjW0N0e5pWk1K+a4pLXIlU3Vj4FFloy6FTXc7o6XM127PsnApXF++vYHfPfUedIbvzWRWu5ojtJ+\nc5Sb10YqespLW2CRMl1OpPj1UJzTF8a5MHYNCK5Njycm+E7fOf70nq3zXRyjLbBItayN1LHr1iZ2\n3do0Y/jweJJ4IsWTx97ksfu2Lcj17/59J5aIJ84MxfnJ6UvTp7xODgyHPg8FWGQBZB7z/s0ftnP4\noZ185dlToYdYARZZAK+fG5txzHtP2wYOP7ST18+NhToffYglUn0lf4ilLbCIxypdTpi3nYgUr9K3\nF52rnYgUqaK3F52nHaDbi4oUo9K3F523nW4vKlK4sK7ESt9eFNztRXHlhG74emNMT3a7kOYtsmzp\nNJJI9ek0kshypACLeEwBFvGYAiziMQVYxGMKsIjHFGARjynAIh5TgEU8VtCllMaYrdbat+YYn7NM\nMHu4a94KNAG9KicUKU+hW+BDxpgvzTE+X5lg9vAYN8oLW0vor4hkKDTAI8CPjTGfyTM+X5lg9vBe\ngmKGgwT3R5pF5YQihSs0wAPAb4DBPOPzlQlmD/+ctXYXsJc8Bf0qJxQpXMHVSMaYPwMGrLXHcozL\neXdCoC9reMw9HwFGdX9gEUA3NxPxmsoJRZYjBVjEYwqwiMcUYBGPKcAiHlOARTymAIt4TAEW8ZgC\nLOIxBVjEYwt6e9Fcw40x3QSVSCPW2r4w5i+yXIV1b6THrbUHXGC7gUO5hhtjRgmCnLeIwQW8G6Cl\npSWk7oksTQt9e9Hs4buATmPMHlfBNIvKCUUKt9C3F80ePkpQVtgHPBrSvEWWrQW9vWj2cPezK2Ma\nESlDKAF2x7TZx7VH3c98w0WkTDqNJOIxBVjEYwqwiMcUYBGPKcAiHlOARTymAIt4TAEW8ZgCLOKx\nUALsrnfuckUKjQUM12WUIiEIawtc6O1FMcZ05pheREpQ0XJCV0I46h456faiIoWrdDlhK+7m3qoH\nFilfRcsJ3VfqNOK2zCJSnoqXE7rd6fvDmK/IcqfTSCIeU4BFPKYAi3hMARbxmAIs4jEFWMRjCrCI\nxxRgEY8pwCIeq+jdCYEm97wLODrXTc5EZH6VLifsJLi0sgfYE9K8RZatipYTWmuPuudd5LnFisoJ\nRQpX6XJCjDFdzHGPYJUTihSuouWELrwHgLPGmBettbrRmUgZjLW22n3IKxaL2d7e3mp3Q2ShmVIn\n1GkkEY8pwCIeU4BFPKYAi3hMARbxmAIs4jEFWMRjCrCIxxRgEY8pwCIeq3Q9MLnaiUhpwipmeNxa\ne8AFths4lGf4+jztphljurlRU5wwxvxinnk3AGNzjN8ADBfxuyxm8/2uPs233Pcsdfpipiu0bSHt\n5mrTb63tKLBPM1lry34ARwp5nm/cHO/7VLltgN4wfsfF8Cjk7+HLfMt9z1KnL2a6QtuWu5yWs4yG\ntQVO33UQctQDZwxfn6ddPs+H1GapqNbvuhDzLfc9S52+mOkKbVu15TSUckJ3r99O9zJ9rNsF9GUN\nb8p8bStwDGyM6bXWxhZ6PiKlKmcZXdT1wGEwxnRba5+qdj9E8ilnGV3yARZZynQeWMRjyzLAxphW\nd7pKZFEyxnS6x/652oX1KXTVGGM6gSZrbU+uC0rcF+mlnQVG3PNGRCqk2OXUWtvnPhye84Ne7wMM\nPAi85p7PuqDEBl8sP839IVuBuyrbTVnmSllOYZ4NzVII8HMEgYSML5I3xrTlamyt7SM4vaWvtJVK\nKmU5hWBZzWupHQPn+4J5mYf7u33bPT9Y7f4scaEtp0thC9xFcIVXD1lfJF+9LnmpCXjR7bq9Nl9j\nKdqCLKc6DyzAdBEJBNflzrnbJouHAizisaV2DCyyrCjAIh5TgEU8pgCLeEwBFvGYAiziMQVYxGP/\nD+4MXjyICrjeAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f1bd235c7b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "latexify(columns=2)\n",
    "\n",
    "fig, axis = plt.subplots(1)\n",
    "fig.subplots_adjust(left=.15, bottom=.12, right=.95, top=.97)\n",
    "\n",
    "x = [str(np.power(10, -float(exponent) + 0.699)) for exponent in exponents]\n",
    "\n",
    "axis.semilogx(x, iso_gradients, \"-\", marker=r'x', color=\"tab:blue\", linewidth=0.5)\n",
    "axis.semilogx(x, swi_gradients, \"--\", marker=r'x', color=\"tab:orange\", linewidth=0.5)\n",
    "\n",
    "eta = np.linspace(float(x[0]), float(x[-1]))\n",
    "\n",
    "y = np.power(eta, 1.0/3.0) + 0.08\n",
    "\n",
    "# plt.semilogx(eta,y)\n",
    "\n",
    "remove_spines(axis)\n",
    "\n",
    "axis.set_ylim(0.0, 0.16)\n",
    "\n",
    "axis.set_xlabel(r\"$\\nu$\", labelpad=-5)\n",
    "axis.set_ylabel(r\"$\\sigma$\")\n",
    "\n",
    "plt.savefig(\"growth_rate_varying_viscosity.pdf\", pad_inches=0.0)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data-analysis/field_line_plots/fill_filelist.sh <==
#!/usr/bin/env bash
ISOTROPIC_DIR=/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic
SWITCHING_DIR=/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching
#ls ${ISOTROPIC_DIR}/Data/*.sdf ${SWITCHING_DIR}/Data/*.sdf | sed -e 's/ /\\n/g' > filename_list

echo ${ISOTROPIC_DIR}/Data/0009.sdf | sed -e 's/ /\\n/g' > filename_list
echo ${ISOTROPIC_DIR}/Data/0010.sdf | sed -e 's/ /\\n/g' >> filename_list
echo ${ISOTROPIC_DIR}/Data/0035.sdf | sed -e 's/ /\\n/g' >> filename_list
echo ${SWITCHING_DIR}/Data/0035.sdf | sed -e 's/ /\\n/g' >> filename_list

ISOTROPIC_DIR=/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/long-run-cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic
SWITCHING_DIR=/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/long-run-cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching
#ls ${ISOTROPIC_DIR}/Data/*.sdf ${SWITCHING_DIR}/Data/*.sdf | sed -e 's/ /\\n/g' >> filename_list

echo ${ISOTROPIC_DIR}/Data/0062.sdf | sed -e 's/ /\\n/g' >> filename_list
echo ${SWITCHING_DIR}/Data/0059.sdf | sed -e 's/ /\\n/g' >> filename_list


==> data-analysis/field_line_plots/initial_field/plot.py <==
#!/usr/bin/env python3
"""To be used only with visit python interface, this is a plotting script"""

import sys
import re

def save_fig(data_fname, fig_fname):
    """Plot and save figure"""
    OpenDatabase("localhost:"+data_fname)

    DeleteAllPlots()

    ## FAR Field Lines

    AddPlot("Pseudocolor", "operators/IntegralCurve/Magnetic_Field/Magnetic Field", 1, 0)
    IntegralCurveAtts = IntegralCurveAttributes()
    IntegralCurveAtts.sourceType = IntegralCurveAtts.Circle  # SpecifiedPoint, PointList, SpecifiedLine, Circle, SpecifiedPlane, SpecifiedSphere, SpecifiedBox, Selection, FieldData
    IntegralCurveAtts.pointSource = (0, 0, 0)
    IntegralCurveAtts.lineStart = (0, 0, 0)
    IntegralCurveAtts.lineEnd = (1, 0, 0)
    IntegralCurveAtts.planeOrigin = (0, 0, 10)
    IntegralCurveAtts.planeNormal = (0, 0, 1)
    IntegralCurveAtts.planeUpAxis = (0, 1, 0)
    IntegralCurveAtts.radius = 0.75
    IntegralCurveAtts.sphereOrigin = (0, 0, 0)
    IntegralCurveAtts.boxExtents = (0, 1, 0, 1, 0, 1)
    IntegralCurveAtts.useWholeBox = 1
    IntegralCurveAtts.pointList = (0, 0, 0, 1, 0, 0, 0, 1, 0)
    IntegralCurveAtts.fieldData = ()
    IntegralCurveAtts.sampleDensity0 = 6
    IntegralCurveAtts.sampleDensity1 = 2
    IntegralCurveAtts.sampleDensity2 = 2
    IntegralCurveAtts.dataValue = IntegralCurveAtts.Solid  # Solid, SeedPointID, Speed, Vorticity, ArcLength, TimeAbsolute, TimeRelative, AverageDistanceFromSeed, CorrelationDistance, Difference, Variable
    IntegralCurveAtts.dataVariable = ""
    IntegralCurveAtts.integrationDirection = IntegralCurveAtts.Both  # Forward, Backward, Both, ForwardDirectionless, BackwardDirectionless, BothDirectionless
    IntegralCurveAtts.maxSteps = 1000
    IntegralCurveAtts.terminateByDistance = 0
    IntegralCurveAtts.termDistance = 10
    IntegralCurveAtts.terminateByTime = 0
    IntegralCurveAtts.termTime = 10
    IntegralCurveAtts.maxStepLength = 0.1
    IntegralCurveAtts.limitMaximumTimestep = 0
    IntegralCurveAtts.maxTimeStep = 0.1
    IntegralCurveAtts.relTol = 0.0001
    IntegralCurveAtts.absTolSizeType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.absTolAbsolute = 1e-06
    IntegralCurveAtts.absTolBBox = 1e-06
    IntegralCurveAtts.fieldType = IntegralCurveAtts.Default  # Default, FlashField, M3DC12DField, M3DC13DField, Nek5000Field, NektarPPField, NIMRODField
    IntegralCurveAtts.fieldConstant = 1
    IntegralCurveAtts.velocitySource = (0, 0, 0)
    IntegralCurveAtts.integrationType = IntegralCurveAtts.DormandPrince  # Euler, Leapfrog, DormandPrince, AdamsBashforth, RK4, M3DC12DIntegrator
    IntegralCurveAtts.parallelizationAlgorithmType = IntegralCurveAtts.VisItSelects  # LoadOnDemand, ParallelStaticDomains, MasterSlave, VisItSelects
    IntegralCurveAtts.maxProcessCount = 10
    IntegralCurveAtts.maxDomainCacheSize = 3
    IntegralCurveAtts.workGroupSize = 32
    IntegralCurveAtts.pathlines = 0
    IntegralCurveAtts.pathlinesOverrideStartingTimeFlag = 0
    IntegralCurveAtts.pathlinesOverrideStartingTime = 0
    IntegralCurveAtts.pathlinesPeriod = 0
    IntegralCurveAtts.pathlinesCMFE = IntegralCurveAtts.POS_CMFE  # CONN_CMFE, POS_CMFE
    IntegralCurveAtts.displayGeometry = IntegralCurveAtts.Lines  # Lines, Tubes, Ribbons
    IntegralCurveAtts.cleanupMethod = IntegralCurveAtts.NoCleanup  # NoCleanup, Merge, Before, After
    IntegralCurveAtts.cleanupThreshold = 1e-08
    IntegralCurveAtts.cropBeginFlag = 0
    IntegralCurveAtts.cropBegin = 0
    IntegralCurveAtts.cropEndFlag = 0
    IntegralCurveAtts.cropEnd = 0
    IntegralCurveAtts.cropValue = IntegralCurveAtts.Time  # Distance, Time, StepNumber
    IntegralCurveAtts.sampleDistance0 = 10
    IntegralCurveAtts.sampleDistance1 = 10
    IntegralCurveAtts.sampleDistance2 = 10
    IntegralCurveAtts.fillInterior = 0
    IntegralCurveAtts.randomSamples = 0
    IntegralCurveAtts.randomSeed = 0
    IntegralCurveAtts.numberOfRandomSamples = 1
    IntegralCurveAtts.issueAdvectionWarnings = 1
    IntegralCurveAtts.issueBoundaryWarnings = 1
    IntegralCurveAtts.issueTerminationWarnings = 1
    IntegralCurveAtts.issueStepsizeWarnings = 1
    IntegralCurveAtts.issueStiffnessWarnings = 1
    IntegralCurveAtts.issueCriticalPointsWarnings = 1
    IntegralCurveAtts.criticalPointThreshold = 0.001
    IntegralCurveAtts.correlationDistanceAngTol = 5
    IntegralCurveAtts.correlationDistanceMinDistAbsolute = 1
    IntegralCurveAtts.correlationDistanceMinDistBBox = 0.005
    IntegralCurveAtts.correlationDistanceMinDistType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.selection = ""
    SetOperatorOptions(IntegralCurveAtts, 0)
    
    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
    PseudocolorAtts.skewFactor = 1
    PseudocolorAtts.limitsMode = PseudocolorAtts.CurrentPlot  # OriginalData, CurrentPlot
    PseudocolorAtts.minFlag = 0
    PseudocolorAtts.min = 0
    PseudocolorAtts.maxFlag = 0
    PseudocolorAtts.max = 1
    PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
    PseudocolorAtts.colorTableName = "Plain Blue"
    PseudocolorAtts.invertColorTable = 1
    PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
    PseudocolorAtts.opacityVariable = ""
    PseudocolorAtts.opacity = 1
    PseudocolorAtts.opacityVarMin = 0
    PseudocolorAtts.opacityVarMax = 1
    PseudocolorAtts.opacityVarMinFlag = 0
    PseudocolorAtts.opacityVarMaxFlag = 0
    PseudocolorAtts.pointSize = 0.05
    PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
    PseudocolorAtts.pointSizeVarEnabled = 0
    PseudocolorAtts.pointSizeVar = "default"
    PseudocolorAtts.pointSizePixels = 2
    PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
    PseudocolorAtts.lineType = PseudocolorAtts.Tube  # Line, Tube, Ribbon
    PseudocolorAtts.lineWidth = 3
    PseudocolorAtts.tubeResolution = 10
    PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.tubeRadiusAbsolute = 0.125
    PseudocolorAtts.tubeRadiusBBox = 0.005
    PseudocolorAtts.tubeRadiusVarEnabled = 0
    PseudocolorAtts.tubeRadiusVar = ""
    PseudocolorAtts.tubeRadiusVarRatio = 10
    PseudocolorAtts.tailStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.headStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.endPointRadiusAbsolute = 0.125
    PseudocolorAtts.endPointRadiusBBox = 0.01
    PseudocolorAtts.endPointResolution = 10
    PseudocolorAtts.endPointRatio = 5
    PseudocolorAtts.endPointRadiusVarEnabled = 0
    PseudocolorAtts.endPointRadiusVar = ""
    PseudocolorAtts.endPointRadiusVarRatio = 10
    PseudocolorAtts.renderSurfaces = 1
    PseudocolorAtts.renderWireframe = 0
    PseudocolorAtts.renderPoints = 0
    PseudocolorAtts.smoothingLevel = 0
    PseudocolorAtts.legendFlag = 0
    PseudocolorAtts.lightingFlag = 1
    PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
    PseudocolorAtts.pointColor = (0, 0, 0, 0)
    SetPlotOptions(PseudocolorAtts)
    
    # Logging for SetAnnotationObjectOptions is not implemented yet.
    AnnotationAtts = AnnotationAttributes()
    AnnotationAtts.axes2D.visible = 1
    AnnotationAtts.axes2D.autoSetTicks = 1
    AnnotationAtts.axes2D.autoSetScaling = 1
    AnnotationAtts.axes2D.lineWidth = 1
    AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
    AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
    AnnotationAtts.axes2D.xAxis.title.visible = 1
    AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.xAxis.title.font.scale = 1
    AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.xAxis.title.font.bold = 1
    AnnotationAtts.axes2D.xAxis.title.font.italic = 1
    AnnotationAtts.axes2D.xAxis.title.userTitle = 0
    AnnotationAtts.axes2D.xAxis.title.userUnits = 1
    AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
    AnnotationAtts.axes2D.xAxis.title.units = ""
    AnnotationAtts.axes2D.xAxis.label.visible = 1
    AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.xAxis.label.font.scale = 1
    AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.xAxis.label.font.bold = 1
    AnnotationAtts.axes2D.xAxis.label.font.italic = 1
    AnnotationAtts.axes2D.xAxis.label.scaling = 0
    AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
    AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes2D.xAxis.grid = 0
    AnnotationAtts.axes2D.yAxis.title.visible = 1
    AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.yAxis.title.font.scale = 1
    AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.yAxis.title.font.bold = 1
    AnnotationAtts.axes2D.yAxis.title.font.italic = 1
    AnnotationAtts.axes2D.yAxis.title.userTitle = 0
    AnnotationAtts.axes2D.yAxis.title.userUnits = 1
    AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
    AnnotationAtts.axes2D.yAxis.title.units = ""
    AnnotationAtts.axes2D.yAxis.label.visible = 1
    AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.yAxis.label.font.scale = 1
    AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.yAxis.label.font.bold = 1
    AnnotationAtts.axes2D.yAxis.label.font.italic = 1
    AnnotationAtts.axes2D.yAxis.label.scaling = 0
    AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
    AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes2D.yAxis.grid = 0
    AnnotationAtts.axes3D.visible = 0
    AnnotationAtts.axes3D.autoSetTicks = 1
    AnnotationAtts.axes3D.autoSetScaling = 1
    AnnotationAtts.axes3D.lineWidth = 0
    AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Outside  # Inside, Outside, Both
    AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.FurthestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
    AnnotationAtts.axes3D.triadFlag = 0
    AnnotationAtts.axes3D.bboxFlag = 0
    AnnotationAtts.axes3D.xAxis.title.visible = 1
    AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.xAxis.title.font.scale = 1
    AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.xAxis.title.font.bold = 0
    AnnotationAtts.axes3D.xAxis.title.font.italic = 0
    AnnotationAtts.axes3D.xAxis.title.userTitle = 0
    AnnotationAtts.axes3D.xAxis.title.userUnits = 1
    AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
    AnnotationAtts.axes3D.xAxis.title.units = ""
    AnnotationAtts.axes3D.xAxis.label.visible = 1
    AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.xAxis.label.font.scale = 1
    AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.xAxis.label.font.bold = 0
    AnnotationAtts.axes3D.xAxis.label.font.italic = 0
    AnnotationAtts.axes3D.xAxis.label.scaling = 0
    AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
    AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes3D.xAxis.grid = 0
    AnnotationAtts.axes3D.yAxis.title.visible = 1
    AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.yAxis.title.font.scale = 1
    AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.yAxis.title.font.bold = 0
    AnnotationAtts.axes3D.yAxis.title.font.italic = 0
    AnnotationAtts.axes3D.yAxis.title.userTitle = 0
    AnnotationAtts.axes3D.yAxis.title.userUnits = 1
    AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
    AnnotationAtts.axes3D.yAxis.title.units = ""
    AnnotationAtts.axes3D.yAxis.label.visible = 1
    AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.yAxis.label.font.scale = 1
    AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.yAxis.label.font.bold = 0
    AnnotationAtts.axes3D.yAxis.label.font.italic = 0
    AnnotationAtts.axes3D.yAxis.label.scaling = 0
    AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
    AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes3D.yAxis.grid = 0
    AnnotationAtts.axes3D.zAxis.title.visible = 1
    AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.zAxis.title.font.scale = 1
    AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.zAxis.title.font.bold = 0
    AnnotationAtts.axes3D.zAxis.title.font.italic = 0
    AnnotationAtts.axes3D.zAxis.title.userTitle = 0
    AnnotationAtts.axes3D.zAxis.title.userUnits = 1
    AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
    AnnotationAtts.axes3D.zAxis.title.units = ""
    AnnotationAtts.axes3D.zAxis.label.visible = 1
    AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.zAxis.label.font.scale = 1
    AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.zAxis.label.font.bold = 0
    AnnotationAtts.axes3D.zAxis.label.font.italic = 0
    AnnotationAtts.axes3D.zAxis.label.scaling = 0
    AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
    AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes3D.zAxis.grid = 0
    AnnotationAtts.axes3D.setBBoxLocation = 0
    AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
    AnnotationAtts.userInfoFlag = 0
    AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
    AnnotationAtts.userInfoFont.scale = 1
    AnnotationAtts.userInfoFont.useForegroundColor = 1
    AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
    AnnotationAtts.userInfoFont.bold = 0
    AnnotationAtts.userInfoFont.italic = 0
    AnnotationAtts.databaseInfoFlag = 0
    AnnotationAtts.timeInfoFlag = 1
    AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
    AnnotationAtts.databaseInfoFont.scale = 1
    AnnotationAtts.databaseInfoFont.useForegroundColor = 1
    AnnotationAtts.databaseInfoFont.color = (255, 255, 255, 255)
    AnnotationAtts.databaseInfoFont.bold = 0
    AnnotationAtts.databaseInfoFont.italic = 0
    AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.SmartDirectory  # File, Directory, Full, Smart, SmartDirectory
    AnnotationAtts.databaseInfoTimeScale = 1
    AnnotationAtts.databaseInfoTimeOffset = 0
    AnnotationAtts.legendInfoFlag = 0
    AnnotationAtts.backgroundColor = (255, 255, 255, 255)
    AnnotationAtts.foregroundColor = (51, 51, 51, 255)
    AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
    AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
    AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
    AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
    AnnotationAtts.backgroundImage = ""
    AnnotationAtts.imageRepeatX = 1
    AnnotationAtts.imageRepeatY = 1
    AnnotationAtts.axesArray.visible = 1
    AnnotationAtts.axesArray.ticksVisible = 1
    AnnotationAtts.axesArray.autoSetTicks = 1
    AnnotationAtts.axesArray.autoSetScaling = 1
    AnnotationAtts.axesArray.lineWidth = 0
    AnnotationAtts.axesArray.axes.title.visible = 1
    AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axesArray.axes.title.font.scale = 1
    AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
    AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axesArray.axes.title.font.bold = 0
    AnnotationAtts.axesArray.axes.title.font.italic = 0
    AnnotationAtts.axesArray.axes.title.userTitle = 0
    AnnotationAtts.axesArray.axes.title.userUnits = 0
    AnnotationAtts.axesArray.axes.title.title = ""
    AnnotationAtts.axesArray.axes.title.units = ""
    AnnotationAtts.axesArray.axes.label.visible = 1
    AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axesArray.axes.label.font.scale = 1
    AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
    AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axesArray.axes.label.font.bold = 0
    AnnotationAtts.axesArray.axes.label.font.italic = 0
    AnnotationAtts.axesArray.axes.label.scaling = 0
    AnnotationAtts.axesArray.axes.tickMarks.visible = 1
    AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
    AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 1
    AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axesArray.axes.grid = 0
    SetAnnotationAttributes(AnnotationAtts)
    
    ## NEAR Field line plot
    
    AddPlot("Pseudocolor", "operators/IntegralCurve/Magnetic_Field/Magnetic Field", 1, 0)
    
    IntegralCurveAtts = IntegralCurveAttributes()
    IntegralCurveAtts.sourceType = IntegralCurveAtts.Circle  # SpecifiedPoint, PointList, SpecifiedLine, Circle, SpecifiedPlane, SpecifiedSphere, SpecifiedBox, Selection, FieldData
    IntegralCurveAtts.pointSource = (0, 0, 0)
    IntegralCurveAtts.lineStart = (0, 0, 0)
    IntegralCurveAtts.lineEnd = (1, 0, 0)
    IntegralCurveAtts.planeOrigin = (0, 0, 10)
    IntegralCurveAtts.planeNormal = (0, 0, 1)
    IntegralCurveAtts.planeUpAxis = (0, 1, 0)
    IntegralCurveAtts.radius = 0.25
    IntegralCurveAtts.sphereOrigin = (0, 0, 0)
    IntegralCurveAtts.boxExtents = (0, 1, 0, 1, 0, 1)
    IntegralCurveAtts.useWholeBox = 1
    IntegralCurveAtts.pointList = (0, 0, 0, 1, 0, 0, 0, 1, 0)
    IntegralCurveAtts.fieldData = ()
    IntegralCurveAtts.sampleDensity0 = 6
    IntegralCurveAtts.sampleDensity1 = 2
    IntegralCurveAtts.sampleDensity2 = 2
    IntegralCurveAtts.dataValue = IntegralCurveAtts.Solid  # Solid, SeedPointID, Speed, Vorticity, ArcLength, TimeAbsolute, TimeRelative, AverageDistanceFromSeed, CorrelationDistance, Difference, Variable
    IntegralCurveAtts.dataVariable = ""
    IntegralCurveAtts.integrationDirection = IntegralCurveAtts.Both  # Forward, Backward, Both, ForwardDirectionless, BackwardDirectionless, BothDirectionless
    IntegralCurveAtts.maxSteps = 1000
    IntegralCurveAtts.terminateByDistance = 0
    IntegralCurveAtts.termDistance = 10
    IntegralCurveAtts.terminateByTime = 0
    IntegralCurveAtts.termTime = 10
    IntegralCurveAtts.maxStepLength = 0.1
    IntegralCurveAtts.limitMaximumTimestep = 0
    IntegralCurveAtts.maxTimeStep = 0.1
    IntegralCurveAtts.relTol = 0.0001
    IntegralCurveAtts.absTolSizeType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.absTolAbsolute = 1e-06
    IntegralCurveAtts.absTolBBox = 1e-06
    IntegralCurveAtts.fieldType = IntegralCurveAtts.Default  # Default, FlashField, M3DC12DField, M3DC13DField, Nek5000Field, NektarPPField, NIMRODField
    IntegralCurveAtts.fieldConstant = 1
    IntegralCurveAtts.velocitySource = (0, 0, 0)
    IntegralCurveAtts.integrationType = IntegralCurveAtts.DormandPrince  # Euler, Leapfrog, DormandPrince, AdamsBashforth, RK4, M3DC12DIntegrator
    IntegralCurveAtts.parallelizationAlgorithmType = IntegralCurveAtts.VisItSelects  # LoadOnDemand, ParallelStaticDomains, MasterSlave, VisItSelects
    IntegralCurveAtts.maxProcessCount = 10
    IntegralCurveAtts.maxDomainCacheSize = 3
    IntegralCurveAtts.workGroupSize = 32
    IntegralCurveAtts.pathlines = 0
    IntegralCurveAtts.pathlinesOverrideStartingTimeFlag = 0
    IntegralCurveAtts.pathlinesOverrideStartingTime = 0
    IntegralCurveAtts.pathlinesPeriod = 0
    IntegralCurveAtts.pathlinesCMFE = IntegralCurveAtts.POS_CMFE  # CONN_CMFE, POS_CMFE
    IntegralCurveAtts.displayGeometry = IntegralCurveAtts.Lines  # Lines, Tubes, Ribbons
    IntegralCurveAtts.cleanupMethod = IntegralCurveAtts.NoCleanup  # NoCleanup, Merge, Before, After
    IntegralCurveAtts.cleanupThreshold = 1e-08
    IntegralCurveAtts.cropBeginFlag = 0
    IntegralCurveAtts.cropBegin = 0
    IntegralCurveAtts.cropEndFlag = 0
    IntegralCurveAtts.cropEnd = 0
    IntegralCurveAtts.cropValue = IntegralCurveAtts.Time  # Distance, Time, StepNumber
    IntegralCurveAtts.sampleDistance0 = 10
    IntegralCurveAtts.sampleDistance1 = 10
    IntegralCurveAtts.sampleDistance2 = 10
    IntegralCurveAtts.fillInterior = 0
    IntegralCurveAtts.randomSamples = 0
    IntegralCurveAtts.randomSeed = 0
    IntegralCurveAtts.numberOfRandomSamples = 1
    IntegralCurveAtts.issueAdvectionWarnings = 1
    IntegralCurveAtts.issueBoundaryWarnings = 1
    IntegralCurveAtts.issueTerminationWarnings = 1
    IntegralCurveAtts.issueStepsizeWarnings = 1
    IntegralCurveAtts.issueStiffnessWarnings = 1
    IntegralCurveAtts.issueCriticalPointsWarnings = 1
    IntegralCurveAtts.criticalPointThreshold = 0.001
    IntegralCurveAtts.correlationDistanceAngTol = 5
    IntegralCurveAtts.correlationDistanceMinDistAbsolute = 1
    IntegralCurveAtts.correlationDistanceMinDistBBox = 0.005
    IntegralCurveAtts.correlationDistanceMinDistType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.selection = ""
    SetOperatorOptions(IntegralCurveAtts, 0)
    
    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
    PseudocolorAtts.skewFactor = 1
    PseudocolorAtts.limitsMode = PseudocolorAtts.CurrentPlot  # OriginalData, CurrentPlot
    PseudocolorAtts.minFlag = 1
    PseudocolorAtts.min = -3
    PseudocolorAtts.maxFlag = 1
    PseudocolorAtts.max = 3
    PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
    PseudocolorAtts.colorTableName = "Plain Red"
    PseudocolorAtts.invertColorTable = 1
    PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
    PseudocolorAtts.opacityVariable = ""
    PseudocolorAtts.opacity = 1
    PseudocolorAtts.opacityVarMin = 0
    PseudocolorAtts.opacityVarMax = 1
    PseudocolorAtts.opacityVarMinFlag = 0
    PseudocolorAtts.opacityVarMaxFlag = 0
    PseudocolorAtts.pointSize = 0.05
    PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
    PseudocolorAtts.pointSizeVarEnabled = 0
    PseudocolorAtts.pointSizeVar = "default"
    PseudocolorAtts.pointSizePixels = 2
    PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
    PseudocolorAtts.lineType = PseudocolorAtts.Tube  # Line, Tube, Ribbon
    PseudocolorAtts.lineWidth = 3
    PseudocolorAtts.tubeResolution = 10
    PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.tubeRadiusAbsolute = 0.125
    PseudocolorAtts.tubeRadiusBBox = 0.005
    PseudocolorAtts.tubeRadiusVarEnabled = 0
    PseudocolorAtts.tubeRadiusVar = ""
    PseudocolorAtts.tubeRadiusVarRatio = 10
    PseudocolorAtts.tailStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.headStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.endPointRadiusAbsolute = 0.125
    PseudocolorAtts.endPointRadiusBBox = 0.01
    PseudocolorAtts.endPointResolution = 10
    PseudocolorAtts.endPointRatio = 5
    PseudocolorAtts.endPointRadiusVarEnabled = 0
    PseudocolorAtts.endPointRadiusVar = ""
    PseudocolorAtts.endPointRadiusVarRatio = 10
    PseudocolorAtts.renderSurfaces = 1
    PseudocolorAtts.renderWireframe = 0
    PseudocolorAtts.renderPoints = 0
    PseudocolorAtts.smoothingLevel = 0
    PseudocolorAtts.legendFlag = 0
    PseudocolorAtts.lightingFlag = 1
    PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
    PseudocolorAtts.pointColor = (0, 0, 0, 0)
    SetPlotOptions(PseudocolorAtts)

    AddPlot("Pseudocolor", "operators/IntegralCurve/Magnetic_Field/Magnetic Field", 1, 0)
    IntegralCurveAtts = IntegralCurveAttributes()
    IntegralCurveAtts.sourceType = IntegralCurveAtts.Circle  # SpecifiedPoint, PointList, SpecifiedLine, Circle, SpecifiedPlane, SpecifiedSphere, SpecifiedBox, Selection, FieldData
    IntegralCurveAtts.pointSource = (0, 0, 0)
    IntegralCurveAtts.lineStart = (0, 0, 0)
    IntegralCurveAtts.lineEnd = (1, 0, 0)
    IntegralCurveAtts.planeOrigin = (0, 0, 10)
    IntegralCurveAtts.planeNormal = (0, 0, 1)
    IntegralCurveAtts.planeUpAxis = (0, 1, 0)
    IntegralCurveAtts.radius = 1.5
    IntegralCurveAtts.sphereOrigin = (0, 0, 0)
    IntegralCurveAtts.boxExtents = (0, 1, 0, 1, 0, 1)
    IntegralCurveAtts.useWholeBox = 1
    IntegralCurveAtts.pointList = (0, 0, 0, 1, 0, 0, 0, 1, 0)
    IntegralCurveAtts.fieldData = ()
    IntegralCurveAtts.sampleDensity0 = 6
    IntegralCurveAtts.sampleDensity1 = 2
    IntegralCurveAtts.sampleDensity2 = 2
    IntegralCurveAtts.dataValue = IntegralCurveAtts.Solid  # Solid, SeedPointID, Speed, Vorticity, ArcLength, TimeAbsolute, TimeRelative, AverageDistanceFromSeed, CorrelationDistance, Difference, Variable
    IntegralCurveAtts.dataVariable = ""
    IntegralCurveAtts.integrationDirection = IntegralCurveAtts.Both  # Forward, Backward, Both, ForwardDirectionless, BackwardDirectionless, BothDirectionless
    IntegralCurveAtts.maxSteps = 1000
    IntegralCurveAtts.terminateByDistance = 0
    IntegralCurveAtts.termDistance = 10
    IntegralCurveAtts.terminateByTime = 0
    IntegralCurveAtts.termTime = 10
    IntegralCurveAtts.maxStepLength = 0.1
    IntegralCurveAtts.limitMaximumTimestep = 0
    IntegralCurveAtts.maxTimeStep = 0.1
    IntegralCurveAtts.relTol = 0.0001
    IntegralCurveAtts.absTolSizeType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.absTolAbsolute = 1e-06
    IntegralCurveAtts.absTolBBox = 1e-06
    IntegralCurveAtts.fieldType = IntegralCurveAtts.Default  # Default, FlashField, M3DC12DField, M3DC13DField, Nek5000Field, NektarPPField, NIMRODField
    IntegralCurveAtts.fieldConstant = 1
    IntegralCurveAtts.velocitySource = (0, 0, 0)
    IntegralCurveAtts.integrationType = IntegralCurveAtts.DormandPrince  # Euler, Leapfrog, DormandPrince, AdamsBashforth, RK4, M3DC12DIntegrator
    IntegralCurveAtts.parallelizationAlgorithmType = IntegralCurveAtts.VisItSelects  # LoadOnDemand, ParallelStaticDomains, MasterSlave, VisItSelects
    IntegralCurveAtts.maxProcessCount = 10
    IntegralCurveAtts.maxDomainCacheSize = 3
    IntegralCurveAtts.workGroupSize = 32
    IntegralCurveAtts.pathlines = 0
    IntegralCurveAtts.pathlinesOverrideStartingTimeFlag = 0
    IntegralCurveAtts.pathlinesOverrideStartingTime = 0
    IntegralCurveAtts.pathlinesPeriod = 0
    IntegralCurveAtts.pathlinesCMFE = IntegralCurveAtts.POS_CMFE  # CONN_CMFE, POS_CMFE
    IntegralCurveAtts.displayGeometry = IntegralCurveAtts.Lines  # Lines, Tubes, Ribbons
    IntegralCurveAtts.cleanupMethod = IntegralCurveAtts.NoCleanup  # NoCleanup, Merge, Before, After
    IntegralCurveAtts.cleanupThreshold = 1e-08
    IntegralCurveAtts.cropBeginFlag = 0
    IntegralCurveAtts.cropBegin = 0
    IntegralCurveAtts.cropEndFlag = 0
    IntegralCurveAtts.cropEnd = 0
    IntegralCurveAtts.cropValue = IntegralCurveAtts.Time  # Distance, Time, StepNumber
    IntegralCurveAtts.sampleDistance0 = 10
    IntegralCurveAtts.sampleDistance1 = 10
    IntegralCurveAtts.sampleDistance2 = 10
    IntegralCurveAtts.fillInterior = 0
    IntegralCurveAtts.randomSamples = 0
    IntegralCurveAtts.randomSeed = 0
    IntegralCurveAtts.numberOfRandomSamples = 1
    IntegralCurveAtts.issueAdvectionWarnings = 1
    IntegralCurveAtts.issueBoundaryWarnings = 1
    IntegralCurveAtts.issueTerminationWarnings = 1
    IntegralCurveAtts.issueStepsizeWarnings = 1
    IntegralCurveAtts.issueStiffnessWarnings = 1
    IntegralCurveAtts.issueCriticalPointsWarnings = 1
    IntegralCurveAtts.criticalPointThreshold = 0.001
    IntegralCurveAtts.correlationDistanceAngTol = 5
    IntegralCurveAtts.correlationDistanceMinDistAbsolute = 1
    IntegralCurveAtts.correlationDistanceMinDistBBox = 0.005
    IntegralCurveAtts.correlationDistanceMinDistType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.selection = ""
    SetOperatorOptions(IntegralCurveAtts, 0)
    
    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
    PseudocolorAtts.skewFactor = 1
    PseudocolorAtts.limitsMode = PseudocolorAtts.CurrentPlot  # OriginalData, CurrentPlot
    PseudocolorAtts.minFlag = 0
    PseudocolorAtts.min = 0
    PseudocolorAtts.maxFlag = 0
    PseudocolorAtts.max = 1
    PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
    PseudocolorAtts.colorTableName = "Plain Yellow"
    PseudocolorAtts.invertColorTable = 1
    PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
    PseudocolorAtts.opacityVariable = ""
    PseudocolorAtts.opacity = 1
    PseudocolorAtts.opacityVarMin = 0
    PseudocolorAtts.opacityVarMax = 1
    PseudocolorAtts.opacityVarMinFlag = 0
    PseudocolorAtts.opacityVarMaxFlag = 0
    PseudocolorAtts.pointSize = 0.05
    PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
    PseudocolorAtts.pointSizeVarEnabled = 0
    PseudocolorAtts.pointSizeVar = "default"
    PseudocolorAtts.pointSizePixels = 2
    PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
    PseudocolorAtts.lineType = PseudocolorAtts.Tube  # Line, Tube, Ribbon
    PseudocolorAtts.lineWidth = 3
    PseudocolorAtts.tubeResolution = 10
    PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.tubeRadiusAbsolute = 0.125
    PseudocolorAtts.tubeRadiusBBox = 0.005
    PseudocolorAtts.tubeRadiusVarEnabled = 0
    PseudocolorAtts.tubeRadiusVar = ""
    PseudocolorAtts.tubeRadiusVarRatio = 10
    PseudocolorAtts.tailStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.headStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.endPointRadiusAbsolute = 0.125
    PseudocolorAtts.endPointRadiusBBox = 0.01
    PseudocolorAtts.endPointResolution = 10
    PseudocolorAtts.endPointRatio = 5
    PseudocolorAtts.endPointRadiusVarEnabled = 0
    PseudocolorAtts.endPointRadiusVar = ""
    PseudocolorAtts.endPointRadiusVarRatio = 10
    PseudocolorAtts.renderSurfaces = 1
    PseudocolorAtts.renderWireframe = 0
    PseudocolorAtts.renderPoints = 0
    PseudocolorAtts.smoothingLevel = 0
    PseudocolorAtts.legendFlag = 0
    PseudocolorAtts.lightingFlag = 1
    PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
    PseudocolorAtts.pointColor = (0, 0, 0, 0)
    SetPlotOptions(PseudocolorAtts)
    
    ## FAR SLICE
    
    AddPlot("Pseudocolor", "Magnetic_Field/twist_alpha", 1, 0)
    AddOperator("Slice", 0)
    SetActivePlots(3)
    SliceAtts = SliceAttributes()
    SliceAtts.originType = SliceAtts.Intercept  # Point, Intercept, Percent, Zone, Node
    SliceAtts.originPoint = (0, 0, 0)
    SliceAtts.originIntercept = -10
    SliceAtts.originPercent = 0
    SliceAtts.originZone = 0
    SliceAtts.originNode = 0
    SliceAtts.normal = (0, 0, 1)
    SliceAtts.axisType = SliceAtts.ZAxis  # XAxis, YAxis, ZAxis, Arbitrary, ThetaPhi
    SliceAtts.upAxis = (0, 1, 0)
    SliceAtts.project2d = 0
    SliceAtts.interactive = 1
    SliceAtts.flip = 0
    SliceAtts.originZoneDomain = 0
    SliceAtts.originNodeDomain = 0
    SliceAtts.meshName = "Grid/Grid"
    SliceAtts.theta = 0
    SliceAtts.phi = 90
    SetOperatorOptions(SliceAtts, 0)
    # AddOperator("Box", 0)
    # BoxAtts = BoxAttributes()
    # BoxAtts.amount = BoxAtts.Some  # Some, All
    # BoxAtts.minx = -1.2
    # BoxAtts.maxx = 1.2
    # BoxAtts.miny = -1.2
    # BoxAtts.maxy = 1.2
    # BoxAtts.minz = -10
    # BoxAtts.maxz = 10
    # BoxAtts.inverse = 0
    # SetOperatorOptions(BoxAtts, 0)

    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.colorTableName = "RdBu"
    PseudocolorAtts.minFlag = 1
    PseudocolorAtts.min = -2
    PseudocolorAtts.maxFlag = 1
    PseudocolorAtts.max = 2
    SetPlotOptions(PseudocolorAtts)
    
    ## NEAR SLICE
    
    AddPlot("Pseudocolor", "Magnetic_Field/twist_alpha", 1, 0)
    AddOperator("Slice", 0)
    SetActivePlots(4)
    SliceAtts = SliceAttributes()
    SliceAtts.originType = SliceAtts.Intercept  # Point, Intercept, Percent, Zone, Node
    SliceAtts.originPoint = (0, 0, 0)
    SliceAtts.originIntercept = 10
    SliceAtts.originPercent = 0
    SliceAtts.originZone = 0
    SliceAtts.originNode = 0
    SliceAtts.normal = (0, 0, 1)
    SliceAtts.axisType = SliceAtts.ZAxis  # XAxis, YAxis, ZAxis, Arbitrary, ThetaPhi
    SliceAtts.upAxis = (0, 1, 0)
    SliceAtts.project2d = 0
    SliceAtts.interactive = 1
    SliceAtts.flip = 0
    SliceAtts.originZoneDomain = 0
    SliceAtts.originNodeDomain = 0
    SliceAtts.meshName = "Grid/Grid"
    SliceAtts.theta = 0
    SliceAtts.phi = 90
    SetOperatorOptions(SliceAtts, 0)
    # AddOperator("Box", 0)
    # BoxAtts = BoxAttributes()
    # BoxAtts.amount = BoxAtts.Some  # Some, All
    # BoxAtts.minx = -1.2
    # BoxAtts.maxx = 1.2
    # BoxAtts.miny = -1.2
    # BoxAtts.maxy = 1.2
    # BoxAtts.minz = -10
    # BoxAtts.maxz = 10
    # BoxAtts.inverse = 0
    # SetOperatorOptions(BoxAtts, 0)

    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.colorTableName = "RdBu"
    PseudocolorAtts.minFlag = 1
    PseudocolorAtts.min = -2
    PseudocolorAtts.maxFlag = 1
    PseudocolorAtts.max = 2
    SetPlotOptions(PseudocolorAtts)
    
    # Begin spontaneous state
    View3DAtts = View3DAttributes()
    View3DAtts.viewNormal = (0.499063, 0.0899918, 0.86188)
    View3DAtts.focus = (0, 0, 0)
    View3DAtts.viewUp = (-0.0363853, 0.995892, -0.0829159)
    View3DAtts.viewAngle = 30
    View3DAtts.parallelScale = 10.3923
    View3DAtts.nearPlane = -20.7846
    View3DAtts.farPlane = 20.7846
    View3DAtts.imagePan = (0.0596368, 0.041593)
    View3DAtts.imageZoom = 1.5
    View3DAtts.perspective = 1
    View3DAtts.eyeAngle = 2
    View3DAtts.centerOfRotationSet = 0
    View3DAtts.centerOfRotation = (0, 0, 0)
    View3DAtts.axis3DScaleFlag = 0
    View3DAtts.axis3DScales = (1, 1, 1)
    View3DAtts.shear = (0, 0, 1)
    View3DAtts.windowValid = 1
    SetView3D(View3DAtts)
    # End spontaneous state
    
    DrawPlots() 

    swatts = SaveWindowAttributes()
    swatts.family = 0
    swatts.format = swatts.PNG
    swatts.width = 2048
    swatts.height = 2048
    swatts.fileName = fig_fname
    swatts.SetOutputToCurrentDirectory(True)
    SetSaveWindowAttributes(swatts)

    SaveWindow()

def main():
    """Main"""
    # Get files to generate figs from
    # with open("filename_list", 'r') as filep:
        # filenames = filep.read().split()

    filenames = ["/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/0000.sdf"]

    for filename in filenames:
        print("Opening " + filename)

        # scrape info from filenames
        # params, visc_mode = re.search('\/(v.*)-(switching|isotropic)/', filename).groups()
        # t_step = re.search('/(\d+).sdf', filename).groups()[0]

        # # Form output filenames
        # if visc_mode == "switching":
            # fig_fname = params + "-switching_" + t_step
        # else:
            # fig_fname = params + "-isotropic_" + t_step

        fig_fname = "initial_field"

        if not os.path.isfile(fig_fname+".png"):
            print("Plotting " + fig_fname)
            save_fig(filename, fig_fname)

    sys.exit()

main()


==> data-analysis/field_line_plots/plot.py <==
#!/usr/bin/env python3
"""To be used only with visit python interface, this is a plotting script"""

import sys
import re

def save_fig(data_fname, fig_fname, timedump):
    """Plot and save figure"""
    OpenDatabase("localhost:"+data_fname)

    DeleteAllPlots()

    ## FAR Field Lines

    AddPlot("Pseudocolor", "operators/IntegralCurve/Magnetic_Field/Magnetic Field", 1, 0)
    IntegralCurveAtts = IntegralCurveAttributes()
    IntegralCurveAtts.sourceType = IntegralCurveAtts.Circle  # SpecifiedPoint, PointList, SpecifiedLine, Circle, SpecifiedPlane, SpecifiedSphere, SpecifiedBox, Selection, FieldData
    IntegralCurveAtts.pointSource = (0, 0, 0)
    IntegralCurveAtts.lineStart = (0, 0, 0)
    IntegralCurveAtts.lineEnd = (1, 0, 0)
    IntegralCurveAtts.planeOrigin = (0, 0, -10)
    IntegralCurveAtts.planeNormal = (0, 0, 1)
    IntegralCurveAtts.planeUpAxis = (0, 1, 0)
    IntegralCurveAtts.radius = 0.15
    IntegralCurveAtts.sphereOrigin = (0, 0, 0)
    IntegralCurveAtts.boxExtents = (0, 1, 0, 1, 0, 1)
    IntegralCurveAtts.useWholeBox = 1
    IntegralCurveAtts.pointList = (0, 0, 0, 1, 0, 0, 0, 1, 0)
    IntegralCurveAtts.fieldData = ()
    IntegralCurveAtts.sampleDensity0 = 10
    IntegralCurveAtts.sampleDensity1 = 2
    IntegralCurveAtts.sampleDensity2 = 2
    IntegralCurveAtts.dataValue = IntegralCurveAtts.Solid  # Solid, SeedPointID, Speed, Vorticity, ArcLength, TimeAbsolute, TimeRelative, AverageDistanceFromSeed, CorrelationDistance, Difference, Variable
    IntegralCurveAtts.dataVariable = ""
    IntegralCurveAtts.integrationDirection = IntegralCurveAtts.Both  # Forward, Backward, Both, ForwardDirectionless, BackwardDirectionless, BothDirectionless
    IntegralCurveAtts.maxSteps = 1000
    IntegralCurveAtts.terminateByDistance = 0
    IntegralCurveAtts.termDistance = 10
    IntegralCurveAtts.terminateByTime = 0
    IntegralCurveAtts.termTime = 10
    IntegralCurveAtts.maxStepLength = 0.1
    IntegralCurveAtts.limitMaximumTimestep = 0
    IntegralCurveAtts.maxTimeStep = 0.1
    IntegralCurveAtts.relTol = 0.0001
    IntegralCurveAtts.absTolSizeType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.absTolAbsolute = 1e-06
    IntegralCurveAtts.absTolBBox = 1e-06
    IntegralCurveAtts.fieldType = IntegralCurveAtts.Default  # Default, FlashField, M3DC12DField, M3DC13DField, Nek5000Field, NektarPPField, NIMRODField
    IntegralCurveAtts.fieldConstant = 1
    IntegralCurveAtts.velocitySource = (0, 0, 0)
    IntegralCurveAtts.integrationType = IntegralCurveAtts.DormandPrince  # Euler, Leapfrog, DormandPrince, AdamsBashforth, RK4, M3DC12DIntegrator
    IntegralCurveAtts.parallelizationAlgorithmType = IntegralCurveAtts.VisItSelects  # LoadOnDemand, ParallelStaticDomains, MasterSlave, VisItSelects
    IntegralCurveAtts.maxProcessCount = 10
    IntegralCurveAtts.maxDomainCacheSize = 3
    IntegralCurveAtts.workGroupSize = 32
    IntegralCurveAtts.pathlines = 0
    IntegralCurveAtts.pathlinesOverrideStartingTimeFlag = 0
    IntegralCurveAtts.pathlinesOverrideStartingTime = 0
    IntegralCurveAtts.pathlinesPeriod = 0
    IntegralCurveAtts.pathlinesCMFE = IntegralCurveAtts.POS_CMFE  # CONN_CMFE, POS_CMFE
    IntegralCurveAtts.displayGeometry = IntegralCurveAtts.Lines  # Lines, Tubes, Ribbons
    IntegralCurveAtts.cleanupMethod = IntegralCurveAtts.NoCleanup  # NoCleanup, Merge, Before, After
    IntegralCurveAtts.cleanupThreshold = 1e-08
    IntegralCurveAtts.cropBeginFlag = 0
    IntegralCurveAtts.cropBegin = 0
    IntegralCurveAtts.cropEndFlag = 0
    IntegralCurveAtts.cropEnd = 0
    IntegralCurveAtts.cropValue = IntegralCurveAtts.Time  # Distance, Time, StepNumber
    IntegralCurveAtts.sampleDistance0 = 10
    IntegralCurveAtts.sampleDistance1 = 10
    IntegralCurveAtts.sampleDistance2 = 10
    IntegralCurveAtts.fillInterior = 0
    IntegralCurveAtts.randomSamples = 0
    IntegralCurveAtts.randomSeed = 0
    IntegralCurveAtts.numberOfRandomSamples = 1
    IntegralCurveAtts.issueAdvectionWarnings = 1
    IntegralCurveAtts.issueBoundaryWarnings = 1
    IntegralCurveAtts.issueTerminationWarnings = 1
    IntegralCurveAtts.issueStepsizeWarnings = 1
    IntegralCurveAtts.issueStiffnessWarnings = 1
    IntegralCurveAtts.issueCriticalPointsWarnings = 1
    IntegralCurveAtts.criticalPointThreshold = 0.001
    IntegralCurveAtts.correlationDistanceAngTol = 5
    IntegralCurveAtts.correlationDistanceMinDistAbsolute = 1
    IntegralCurveAtts.correlationDistanceMinDistBBox = 0.005
    IntegralCurveAtts.correlationDistanceMinDistType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.selection = ""
    SetOperatorOptions(IntegralCurveAtts, 0)
    
    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
    PseudocolorAtts.skewFactor = 1
    PseudocolorAtts.limitsMode = PseudocolorAtts.CurrentPlot  # OriginalData, CurrentPlot
    PseudocolorAtts.minFlag = 0
    PseudocolorAtts.min = 0
    PseudocolorAtts.maxFlag = 0
    PseudocolorAtts.max = 1
    PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
    PseudocolorAtts.colorTableName = "Plain Blue"
    PseudocolorAtts.invertColorTable = 1
    PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
    PseudocolorAtts.opacityVariable = ""
    PseudocolorAtts.opacity = 1
    PseudocolorAtts.opacityVarMin = 0
    PseudocolorAtts.opacityVarMax = 1
    PseudocolorAtts.opacityVarMinFlag = 0
    PseudocolorAtts.opacityVarMaxFlag = 0
    PseudocolorAtts.pointSize = 0.05
    PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
    PseudocolorAtts.pointSizeVarEnabled = 0
    PseudocolorAtts.pointSizeVar = "default"
    PseudocolorAtts.pointSizePixels = 2
    PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
    PseudocolorAtts.lineType = PseudocolorAtts.Tube  # Line, Tube, Ribbon
    PseudocolorAtts.lineWidth = 3
    PseudocolorAtts.tubeResolution = 10
    PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.tubeRadiusAbsolute = 0.125
    PseudocolorAtts.tubeRadiusBBox = 0.005
    PseudocolorAtts.tubeRadiusVarEnabled = 0
    PseudocolorAtts.tubeRadiusVar = ""
    PseudocolorAtts.tubeRadiusVarRatio = 10
    PseudocolorAtts.tailStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.headStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.endPointRadiusAbsolute = 0.125
    PseudocolorAtts.endPointRadiusBBox = 0.01
    PseudocolorAtts.endPointResolution = 10
    PseudocolorAtts.endPointRatio = 5
    PseudocolorAtts.endPointRadiusVarEnabled = 0
    PseudocolorAtts.endPointRadiusVar = ""
    PseudocolorAtts.endPointRadiusVarRatio = 10
    PseudocolorAtts.renderSurfaces = 1
    PseudocolorAtts.renderWireframe = 0
    PseudocolorAtts.renderPoints = 0
    PseudocolorAtts.smoothingLevel = 0
    PseudocolorAtts.legendFlag = 0
    PseudocolorAtts.lightingFlag = 1
    PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
    PseudocolorAtts.pointColor = (0, 0, 0, 0)
    SetPlotOptions(PseudocolorAtts)
    
    # Logging for SetAnnotationObjectOptions is not implemented yet.
    AnnotationAtts = AnnotationAttributes()
    AnnotationAtts.axes2D.visible = 1
    AnnotationAtts.axes2D.autoSetTicks = 1
    AnnotationAtts.axes2D.autoSetScaling = 1
    AnnotationAtts.axes2D.lineWidth = 1
    AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
    AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
    AnnotationAtts.axes2D.xAxis.title.visible = 1
    AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.xAxis.title.font.scale = 1
    AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.xAxis.title.font.bold = 1
    AnnotationAtts.axes2D.xAxis.title.font.italic = 1
    AnnotationAtts.axes2D.xAxis.title.userTitle = 0
    AnnotationAtts.axes2D.xAxis.title.userUnits = 1
    AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
    AnnotationAtts.axes2D.xAxis.title.units = ""
    AnnotationAtts.axes2D.xAxis.label.visible = 1
    AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.xAxis.label.font.scale = 1
    AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.xAxis.label.font.bold = 1
    AnnotationAtts.axes2D.xAxis.label.font.italic = 1
    AnnotationAtts.axes2D.xAxis.label.scaling = 0
    AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
    AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes2D.xAxis.grid = 0
    AnnotationAtts.axes2D.yAxis.title.visible = 1
    AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.yAxis.title.font.scale = 1
    AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.yAxis.title.font.bold = 1
    AnnotationAtts.axes2D.yAxis.title.font.italic = 1
    AnnotationAtts.axes2D.yAxis.title.userTitle = 0
    AnnotationAtts.axes2D.yAxis.title.userUnits = 1
    AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
    AnnotationAtts.axes2D.yAxis.title.units = ""
    AnnotationAtts.axes2D.yAxis.label.visible = 1
    AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
    AnnotationAtts.axes2D.yAxis.label.font.scale = 1
    AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes2D.yAxis.label.font.bold = 1
    AnnotationAtts.axes2D.yAxis.label.font.italic = 1
    AnnotationAtts.axes2D.yAxis.label.scaling = 0
    AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
    AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes2D.yAxis.grid = 0
    AnnotationAtts.axes3D.visible = 0
    AnnotationAtts.axes3D.autoSetTicks = 1
    AnnotationAtts.axes3D.autoSetScaling = 1
    AnnotationAtts.axes3D.lineWidth = 0
    AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Outside  # Inside, Outside, Both
    AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.FurthestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
    AnnotationAtts.axes3D.triadFlag = 0
    AnnotationAtts.axes3D.bboxFlag = 0
    AnnotationAtts.axes3D.xAxis.title.visible = 1
    AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.xAxis.title.font.scale = 1
    AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.xAxis.title.font.bold = 0
    AnnotationAtts.axes3D.xAxis.title.font.italic = 0
    AnnotationAtts.axes3D.xAxis.title.userTitle = 0
    AnnotationAtts.axes3D.xAxis.title.userUnits = 1
    AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
    AnnotationAtts.axes3D.xAxis.title.units = ""
    AnnotationAtts.axes3D.xAxis.label.visible = 1
    AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.xAxis.label.font.scale = 1
    AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.xAxis.label.font.bold = 0
    AnnotationAtts.axes3D.xAxis.label.font.italic = 0
    AnnotationAtts.axes3D.xAxis.label.scaling = 0
    AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
    AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes3D.xAxis.grid = 0
    AnnotationAtts.axes3D.yAxis.title.visible = 1
    AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.yAxis.title.font.scale = 1
    AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.yAxis.title.font.bold = 0
    AnnotationAtts.axes3D.yAxis.title.font.italic = 0
    AnnotationAtts.axes3D.yAxis.title.userTitle = 0
    AnnotationAtts.axes3D.yAxis.title.userUnits = 1
    AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
    AnnotationAtts.axes3D.yAxis.title.units = ""
    AnnotationAtts.axes3D.yAxis.label.visible = 1
    AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.yAxis.label.font.scale = 1
    AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.yAxis.label.font.bold = 0
    AnnotationAtts.axes3D.yAxis.label.font.italic = 0
    AnnotationAtts.axes3D.yAxis.label.scaling = 0
    AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
    AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes3D.yAxis.grid = 0
    AnnotationAtts.axes3D.zAxis.title.visible = 1
    AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.zAxis.title.font.scale = 1
    AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
    AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.zAxis.title.font.bold = 0
    AnnotationAtts.axes3D.zAxis.title.font.italic = 0
    AnnotationAtts.axes3D.zAxis.title.userTitle = 0
    AnnotationAtts.axes3D.zAxis.title.userUnits = 1
    AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
    AnnotationAtts.axes3D.zAxis.title.units = ""
    AnnotationAtts.axes3D.zAxis.label.visible = 1
    AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axes3D.zAxis.label.font.scale = 1
    AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
    AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axes3D.zAxis.label.font.bold = 0
    AnnotationAtts.axes3D.zAxis.label.font.italic = 0
    AnnotationAtts.axes3D.zAxis.label.scaling = 0
    AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
    AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
    AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
    AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axes3D.zAxis.grid = 0
    AnnotationAtts.axes3D.setBBoxLocation = 0
    AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
    AnnotationAtts.userInfoFlag = 0
    AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
    AnnotationAtts.userInfoFont.scale = 1
    AnnotationAtts.userInfoFont.useForegroundColor = 1
    AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
    AnnotationAtts.userInfoFont.bold = 0
    AnnotationAtts.userInfoFont.italic = 0
    AnnotationAtts.databaseInfoFlag = 0
    AnnotationAtts.timeInfoFlag = 1
    AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
    AnnotationAtts.databaseInfoFont.scale = 1
    AnnotationAtts.databaseInfoFont.useForegroundColor = 1
    AnnotationAtts.databaseInfoFont.color = (255, 255, 255, 255)
    AnnotationAtts.databaseInfoFont.bold = 0
    AnnotationAtts.databaseInfoFont.italic = 0
    AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.SmartDirectory  # File, Directory, Full, Smart, SmartDirectory
    AnnotationAtts.databaseInfoTimeScale = 1
    AnnotationAtts.databaseInfoTimeOffset = 0
    AnnotationAtts.legendInfoFlag = 0
    AnnotationAtts.backgroundColor = (255, 255, 255, 255)
    AnnotationAtts.foregroundColor = (51, 51, 51, 255)
    AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
    AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
    AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
    AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
    AnnotationAtts.backgroundImage = ""
    AnnotationAtts.imageRepeatX = 1
    AnnotationAtts.imageRepeatY = 1
    AnnotationAtts.axesArray.visible = 1
    AnnotationAtts.axesArray.ticksVisible = 1
    AnnotationAtts.axesArray.autoSetTicks = 1
    AnnotationAtts.axesArray.autoSetScaling = 1
    AnnotationAtts.axesArray.lineWidth = 0
    AnnotationAtts.axesArray.axes.title.visible = 1
    AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axesArray.axes.title.font.scale = 1
    AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
    AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
    AnnotationAtts.axesArray.axes.title.font.bold = 0
    AnnotationAtts.axesArray.axes.title.font.italic = 0
    AnnotationAtts.axesArray.axes.title.userTitle = 0
    AnnotationAtts.axesArray.axes.title.userUnits = 0
    AnnotationAtts.axesArray.axes.title.title = ""
    AnnotationAtts.axesArray.axes.title.units = ""
    AnnotationAtts.axesArray.axes.label.visible = 1
    AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
    AnnotationAtts.axesArray.axes.label.font.scale = 1
    AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
    AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
    AnnotationAtts.axesArray.axes.label.font.bold = 0
    AnnotationAtts.axesArray.axes.label.font.italic = 0
    AnnotationAtts.axesArray.axes.label.scaling = 0
    AnnotationAtts.axesArray.axes.tickMarks.visible = 1
    AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
    AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 1
    AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
    AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
    AnnotationAtts.axesArray.axes.grid = 0
    SetAnnotationAttributes(AnnotationAtts)
    
    ## NEAR Field line plot
    
    AddPlot("Pseudocolor", "operators/IntegralCurve/Magnetic_Field/Magnetic Field", 1, 0)
    
    IntegralCurveAtts = IntegralCurveAttributes()
    IntegralCurveAtts.sourceType = IntegralCurveAtts.Circle  # SpecifiedPoint, PointList, SpecifiedLine, Circle, SpecifiedPlane, SpecifiedSphere, SpecifiedBox, Selection, FieldData
    IntegralCurveAtts.pointSource = (0, 0, 0)
    IntegralCurveAtts.lineStart = (0, 0, 0)
    IntegralCurveAtts.lineEnd = (1, 0, 0)
    IntegralCurveAtts.planeOrigin = (0, 0, 10)
    IntegralCurveAtts.planeNormal = (0, 0, 1)
    IntegralCurveAtts.planeUpAxis = (0, 1, 0)
    IntegralCurveAtts.radius = 0.15
    IntegralCurveAtts.sphereOrigin = (0, 0, 0)
    IntegralCurveAtts.boxExtents = (0, 1, 0, 1, 0, 1)
    IntegralCurveAtts.useWholeBox = 1
    IntegralCurveAtts.pointList = (0, 0, 0, 1, 0, 0, 0, 1, 0)
    IntegralCurveAtts.fieldData = ()
    IntegralCurveAtts.sampleDensity0 = 10
    IntegralCurveAtts.sampleDensity1 = 2
    IntegralCurveAtts.sampleDensity2 = 2
    IntegralCurveAtts.dataValue = IntegralCurveAtts.Solid  # Solid, SeedPointID, Speed, Vorticity, ArcLength, TimeAbsolute, TimeRelative, AverageDistanceFromSeed, CorrelationDistance, Difference, Variable
    IntegralCurveAtts.dataVariable = ""
    IntegralCurveAtts.integrationDirection = IntegralCurveAtts.Both  # Forward, Backward, Both, ForwardDirectionless, BackwardDirectionless, BothDirectionless
    IntegralCurveAtts.maxSteps = 1000
    IntegralCurveAtts.terminateByDistance = 0
    IntegralCurveAtts.termDistance = 10
    IntegralCurveAtts.terminateByTime = 0
    IntegralCurveAtts.termTime = 10
    IntegralCurveAtts.maxStepLength = 0.1
    IntegralCurveAtts.limitMaximumTimestep = 0
    IntegralCurveAtts.maxTimeStep = 0.1
    IntegralCurveAtts.relTol = 0.0001
    IntegralCurveAtts.absTolSizeType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.absTolAbsolute = 1e-06
    IntegralCurveAtts.absTolBBox = 1e-06
    IntegralCurveAtts.fieldType = IntegralCurveAtts.Default  # Default, FlashField, M3DC12DField, M3DC13DField, Nek5000Field, NektarPPField, NIMRODField
    IntegralCurveAtts.fieldConstant = 1
    IntegralCurveAtts.velocitySource = (0, 0, 0)
    IntegralCurveAtts.integrationType = IntegralCurveAtts.DormandPrince  # Euler, Leapfrog, DormandPrince, AdamsBashforth, RK4, M3DC12DIntegrator
    IntegralCurveAtts.parallelizationAlgorithmType = IntegralCurveAtts.VisItSelects  # LoadOnDemand, ParallelStaticDomains, MasterSlave, VisItSelects
    IntegralCurveAtts.maxProcessCount = 10
    IntegralCurveAtts.maxDomainCacheSize = 3
    IntegralCurveAtts.workGroupSize = 32
    IntegralCurveAtts.pathlines = 0
    IntegralCurveAtts.pathlinesOverrideStartingTimeFlag = 0
    IntegralCurveAtts.pathlinesOverrideStartingTime = 0
    IntegralCurveAtts.pathlinesPeriod = 0
    IntegralCurveAtts.pathlinesCMFE = IntegralCurveAtts.POS_CMFE  # CONN_CMFE, POS_CMFE
    IntegralCurveAtts.displayGeometry = IntegralCurveAtts.Lines  # Lines, Tubes, Ribbons
    IntegralCurveAtts.cleanupMethod = IntegralCurveAtts.NoCleanup  # NoCleanup, Merge, Before, After
    IntegralCurveAtts.cleanupThreshold = 1e-08
    IntegralCurveAtts.cropBeginFlag = 0
    IntegralCurveAtts.cropBegin = 0
    IntegralCurveAtts.cropEndFlag = 0
    IntegralCurveAtts.cropEnd = 0
    IntegralCurveAtts.cropValue = IntegralCurveAtts.Time  # Distance, Time, StepNumber
    IntegralCurveAtts.sampleDistance0 = 10
    IntegralCurveAtts.sampleDistance1 = 10
    IntegralCurveAtts.sampleDistance2 = 10
    IntegralCurveAtts.fillInterior = 0
    IntegralCurveAtts.randomSamples = 0
    IntegralCurveAtts.randomSeed = 0
    IntegralCurveAtts.numberOfRandomSamples = 1
    IntegralCurveAtts.issueAdvectionWarnings = 1
    IntegralCurveAtts.issueBoundaryWarnings = 1
    IntegralCurveAtts.issueTerminationWarnings = 1
    IntegralCurveAtts.issueStepsizeWarnings = 1
    IntegralCurveAtts.issueStiffnessWarnings = 1
    IntegralCurveAtts.issueCriticalPointsWarnings = 1
    IntegralCurveAtts.criticalPointThreshold = 0.001
    IntegralCurveAtts.correlationDistanceAngTol = 5
    IntegralCurveAtts.correlationDistanceMinDistAbsolute = 1
    IntegralCurveAtts.correlationDistanceMinDistBBox = 0.005
    IntegralCurveAtts.correlationDistanceMinDistType = IntegralCurveAtts.FractionOfBBox  # Absolute, FractionOfBBox
    IntegralCurveAtts.selection = ""
    SetOperatorOptions(IntegralCurveAtts, 0)
    
    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
    PseudocolorAtts.skewFactor = 1
    PseudocolorAtts.limitsMode = PseudocolorAtts.CurrentPlot  # OriginalData, CurrentPlot
    PseudocolorAtts.minFlag = 0
    PseudocolorAtts.min = 0
    PseudocolorAtts.maxFlag = 0
    PseudocolorAtts.max = 1
    PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
    PseudocolorAtts.colorTableName = "Plain Yellow"
    PseudocolorAtts.invertColorTable = 1
    PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
    PseudocolorAtts.opacityVariable = ""
    PseudocolorAtts.opacity = 1
    PseudocolorAtts.opacityVarMin = 0
    PseudocolorAtts.opacityVarMax = 1
    PseudocolorAtts.opacityVarMinFlag = 0
    PseudocolorAtts.opacityVarMaxFlag = 0
    PseudocolorAtts.pointSize = 0.05
    PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
    PseudocolorAtts.pointSizeVarEnabled = 0
    PseudocolorAtts.pointSizeVar = "default"
    PseudocolorAtts.pointSizePixels = 2
    PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
    PseudocolorAtts.lineType = PseudocolorAtts.Tube  # Line, Tube, Ribbon
    PseudocolorAtts.lineWidth = 3
    PseudocolorAtts.tubeResolution = 10
    PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.tubeRadiusAbsolute = 0.125
    PseudocolorAtts.tubeRadiusBBox = 0.005
    PseudocolorAtts.tubeRadiusVarEnabled = 0
    PseudocolorAtts.tubeRadiusVar = ""
    PseudocolorAtts.tubeRadiusVarRatio = 10
    PseudocolorAtts.tailStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.headStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.endPointRadiusAbsolute = 0.125
    PseudocolorAtts.endPointRadiusBBox = 0.01
    PseudocolorAtts.endPointResolution = 10
    PseudocolorAtts.endPointRatio = 5
    PseudocolorAtts.endPointRadiusVarEnabled = 0
    PseudocolorAtts.endPointRadiusVar = ""
    PseudocolorAtts.endPointRadiusVarRatio = 10
    PseudocolorAtts.renderSurfaces = 1
    PseudocolorAtts.renderWireframe = 0
    PseudocolorAtts.renderPoints = 0
    PseudocolorAtts.smoothingLevel = 0
    PseudocolorAtts.legendFlag = 0
    PseudocolorAtts.lightingFlag = 1
    PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
    PseudocolorAtts.pointColor = (0, 0, 0, 0)
    SetPlotOptions(PseudocolorAtts)
    
    ## ISOSURFACE
    
    AddPlot("Pseudocolor", "Magnetic_Field/Magnitude Current Density", 1, 0)
    AddOperator("Isosurface", 0)
    SetActivePlots(2)
    IsosurfaceAtts = IsosurfaceAttributes()
    IsosurfaceAtts.contourNLevels = 10
    print(timedump)
    if timedump < 15:
        print("Contour to 4!")
        IsosurfaceAtts.contourValue = (4)
    elif timedump == 35:
        IsosurfaceAtts.contourValue = (1.5)
    else:
        IsosurfaceAtts.contourValue = (1)
    IsosurfaceAtts.contourPercent = ()
    IsosurfaceAtts.contourMethod = IsosurfaceAtts.Value  # Level, Value, Percent
    IsosurfaceAtts.minFlag = 0
    IsosurfaceAtts.min = 0
    IsosurfaceAtts.maxFlag = 0
    IsosurfaceAtts.max = 1
    IsosurfaceAtts.scaling = IsosurfaceAtts.Linear  # Linear, Log
    IsosurfaceAtts.variable = "default"
    SetOperatorOptions(IsosurfaceAtts, 0)
    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
    PseudocolorAtts.skewFactor = 1
    PseudocolorAtts.limitsMode = PseudocolorAtts.CurrentPlot  # OriginalData, CurrentPlot
    PseudocolorAtts.minFlag = 0
    PseudocolorAtts.min = 0
    PseudocolorAtts.maxFlag = 0
    PseudocolorAtts.max = 1
    PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
    PseudocolorAtts.colorTableName = "Plain Red"
    PseudocolorAtts.invertColorTable = 1
    PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
    PseudocolorAtts.opacityVariable = ""
    PseudocolorAtts.opacity = 1
    PseudocolorAtts.opacityVarMin = 0
    PseudocolorAtts.opacityVarMax = 1
    PseudocolorAtts.opacityVarMinFlag = 0
    PseudocolorAtts.opacityVarMaxFlag = 0
    PseudocolorAtts.pointSize = 0.05
    PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
    PseudocolorAtts.pointSizeVarEnabled = 0
    PseudocolorAtts.pointSizeVar = "default"
    PseudocolorAtts.pointSizePixels = 2
    PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
    PseudocolorAtts.lineType = PseudocolorAtts.Tube  # Line, Tube, Ribbon
    PseudocolorAtts.lineWidth = 3
    PseudocolorAtts.tubeResolution = 10
    PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.tubeRadiusAbsolute = 0.125
    PseudocolorAtts.tubeRadiusBBox = 0.005
    PseudocolorAtts.tubeRadiusVarEnabled = 0
    PseudocolorAtts.tubeRadiusVar = ""
    PseudocolorAtts.tubeRadiusVarRatio = 10
    PseudocolorAtts.tailStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.headStyle = PseudocolorAtts.Spheres  # None, Spheres, Cones
    PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
    PseudocolorAtts.endPointRadiusAbsolute = 0.125
    PseudocolorAtts.endPointRadiusBBox = 0.01
    PseudocolorAtts.endPointResolution = 10
    PseudocolorAtts.endPointRatio = 5
    PseudocolorAtts.endPointRadiusVarEnabled = 0
    PseudocolorAtts.endPointRadiusVar = ""
    PseudocolorAtts.endPointRadiusVarRatio = 10
    PseudocolorAtts.renderSurfaces = 1
    PseudocolorAtts.renderWireframe = 0
    PseudocolorAtts.renderPoints = 0
    PseudocolorAtts.smoothingLevel = 0
    PseudocolorAtts.legendFlag = 0
    PseudocolorAtts.lightingFlag = 1
    PseudocolorAtts.wireframeColor = (0, 0, 0, 0)
    PseudocolorAtts.pointColor = (0, 0, 0, 0)
    SetPlotOptions(PseudocolorAtts)
    
    ## FAR SLICE
    
    AddPlot("Pseudocolor", "Magnetic_Field/twist_alpha", 1, 0)
    AddOperator("Slice", 0)
    SetActivePlots(3)
    SliceAtts = SliceAttributes()
    SliceAtts.originType = SliceAtts.Intercept  # Point, Intercept, Percent, Zone, Node
    SliceAtts.originPoint = (0, 0, 0)
    SliceAtts.originIntercept = -10
    SliceAtts.originPercent = 0
    SliceAtts.originZone = 0
    SliceAtts.originNode = 0
    SliceAtts.normal = (0, 0, 1)
    SliceAtts.axisType = SliceAtts.ZAxis  # XAxis, YAxis, ZAxis, Arbitrary, ThetaPhi
    SliceAtts.upAxis = (0, 1, 0)
    SliceAtts.project2d = 0
    SliceAtts.interactive = 1
    SliceAtts.flip = 0
    SliceAtts.originZoneDomain = 0
    SliceAtts.originNodeDomain = 0
    SliceAtts.meshName = "Grid/Grid"
    SliceAtts.theta = 0
    SliceAtts.phi = 90
    SetOperatorOptions(SliceAtts, 0)
    # AddOperator("Box", 0)
    # BoxAtts = BoxAttributes()
    # BoxAtts.amount = BoxAtts.Some  # Some, All
    # BoxAtts.minx = -1.2
    # BoxAtts.maxx = 1.2
    # BoxAtts.miny = -1.2
    # BoxAtts.maxy = 1.2
    # BoxAtts.minz = -10
    # BoxAtts.maxz = 10
    # BoxAtts.inverse = 0
    # SetOperatorOptions(BoxAtts, 0)

    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.colorTableName = "RdBu"
    PseudocolorAtts.minFlag = 1
    PseudocolorAtts.min = -2
    PseudocolorAtts.maxFlag = 1
    PseudocolorAtts.max = 2
    SetPlotOptions(PseudocolorAtts)
    
    ## NEAR SLICE
    
    AddPlot("Pseudocolor", "Magnetic_Field/twist_alpha", 1, 0)
    AddOperator("Slice", 0)
    SetActivePlots(4)
    SliceAtts = SliceAttributes()
    SliceAtts.originType = SliceAtts.Intercept  # Point, Intercept, Percent, Zone, Node
    SliceAtts.originPoint = (0, 0, 0)
    SliceAtts.originIntercept = 10
    SliceAtts.originPercent = 0
    SliceAtts.originZone = 0
    SliceAtts.originNode = 0
    SliceAtts.normal = (0, 0, 1)
    SliceAtts.axisType = SliceAtts.ZAxis  # XAxis, YAxis, ZAxis, Arbitrary, ThetaPhi
    SliceAtts.upAxis = (0, 1, 0)
    SliceAtts.project2d = 0
    SliceAtts.interactive = 1
    SliceAtts.flip = 0
    SliceAtts.originZoneDomain = 0
    SliceAtts.originNodeDomain = 0
    SliceAtts.meshName = "Grid/Grid"
    SliceAtts.theta = 0
    SliceAtts.phi = 90
    SetOperatorOptions(SliceAtts, 0)
    # AddOperator("Box", 0)
    # BoxAtts = BoxAttributes()
    # BoxAtts.amount = BoxAtts.Some  # Some, All
    # BoxAtts.minx = -1.2
    # BoxAtts.maxx = 1.2
    # BoxAtts.miny = -1.2
    # BoxAtts.maxy = 1.2
    # BoxAtts.minz = -10
    # BoxAtts.maxz = 10
    # BoxAtts.inverse = 0
    # SetOperatorOptions(BoxAtts, 0)

    PseudocolorAtts = PseudocolorAttributes()
    PseudocolorAtts.colorTableName = "RdBu"
    PseudocolorAtts.minFlag = 1
    PseudocolorAtts.min = -2
    PseudocolorAtts.maxFlag = 1
    PseudocolorAtts.max = 2
    SetPlotOptions(PseudocolorAtts)
    
    # Begin spontaneous state
    View3DAtts = View3DAttributes()
    View3DAtts.viewNormal = (0.499063, 0.0899918, 0.86188)
    View3DAtts.focus = (0, 0, 0)
    View3DAtts.viewUp = (-0.0363853, 0.995892, -0.0829159)
    View3DAtts.viewAngle = 30
    View3DAtts.parallelScale = 10.3923
    View3DAtts.nearPlane = -20.7846
    View3DAtts.farPlane = 20.7846
    View3DAtts.imagePan = (0.0596368, 0.041593)
    View3DAtts.imageZoom = 1.5
    View3DAtts.perspective = 1
    View3DAtts.eyeAngle = 2
    View3DAtts.centerOfRotationSet = 0
    View3DAtts.centerOfRotation = (0, 0, 0)
    View3DAtts.axis3DScaleFlag = 0
    View3DAtts.axis3DScales = (1, 1, 1)
    View3DAtts.shear = (0, 0, 1)
    View3DAtts.windowValid = 1
    SetView3D(View3DAtts)
    # End spontaneous state
    
    DrawPlots() 

    swatts = SaveWindowAttributes()
    swatts.family = 0
    swatts.format = swatts.PNG
    swatts.width = 2048
    swatts.height = 2048
    swatts.fileName = fig_fname
    swatts.SetOutputToCurrentDirectory(True)
    SetSaveWindowAttributes(swatts)

    SaveWindow()

def main():
    """Main"""
    # Get files to generate figs from
    with open("filename_list", 'r') as filep:
        filenames = filep.read().split()

    for filename in filenames:
        print("Opening " + filename)

        # scrape info from filenames
        params, visc_mode = re.search('\/(v.*)-(switching|isotropic)/', filename).groups()
        t_step = re.search('/(\d+).sdf', filename).groups()[0]

        # Form output filenames
        if visc_mode == "switching":
            fig_fname = params + "-switching_" + t_step
        else:
            fig_fname = params + "-isotropic_" + t_step

        # fig_fname = "initial_field"

        if not os.path.isfile(fig_fname+".png"):
            print("Plotting " + fig_fname)
            save_fig(filename, fig_fname, int(t_step))

    sys.exit()

main()


==> data-analysis/print_energy.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt
import argparse
import sys
import struct

VERBOSE = False

class Energy:
    def __init__(self, fname, slice_vec=[], skip=0, nvars=None):
        self.valid = True
        self.fromfile(fname, slice_vec, skip, nvars)

    def read_data(self, f, slice_vec, en_nvars):
        if VERBOSE:
            print("LOADING DATA")
        self.data = np.fromfile(f, dtype=np.float64)
        if VERBOSE:
            print("data size:", len(self.data))

        n_timesteps = int(len(self.data)/en_nvars)
        if VERBOSE:
            print("n_timesteps:", n_timesteps)

        offset = len(self.data) - n_timesteps*en_nvars
        if VERBOSE:
            print("offset:", offset)
        if offset:
            if VERBOSE:
                print("spare numbers:", self.data[-offset:])
            self.data = self.data[:-offset]

        self.data = self.data.reshape((n_timesteps, en_nvars))
        if slice_vec:
            if VERBOSE:
                print("Slice:", slice_vec)
            self.data = self.data[slice_vec[0] : slice_vec[1]]

    def fromfile(self, fname, slice_vec=[], skip=0, nvars=0):
        f = open(fname, 'rb')

        if skip == 0:
            if VERBOSE:
                print("LOADING HEADER")
            self.magic         = f.read(3)
            self.version       = self.read_int(f)
            self.revision      = self.read_int(f)
            self.endianness    = self.read_int(f)
            self.header_length = self.read_int(f)
            self.num_sz        = self.read_int(f)
            self.en_nvars      = self.read_int(f)
            self.id_length     = self.read_int(f)
            self.varnames      = f.read(self.en_nvars*self.id_length).split()
            if VERBOSE:
                print("version:", self.version)
                print("revision:", self.revision)
                print("endianness:", self.endianness)
                print("header_length:", self.header_length)
                print("num_sz:", self.num_sz)
                print("n_vars:", self.en_nvars)
                print("id_length:", self.id_length)
            self.read_data(f, slice_vec, self.en_nvars)
        else:
            f.read(skip)
            self.read_data(f, slice_vec, nvars)

        f.close()

    def fortran_to_int(self, n):
        return int.from_bytes(n, byteorder='little')

    def read_int(self, fp):
        integer_byte_size = 4
        fortran_int = fp.read(integer_byte_size)
        return self.fortran_to_int(fortran_int)

    def print_max_at(self, t):
        idx = (np.abs(self.data[:, 0]-t)).argmin()
        print("{0} & {1} \\\\".format(format_number(self.data[idx, 8]), format_number(self.data[idx, 9])))

def format_number(num):
    num = float(num)
    num = "{:.2e}".format(num)
    mant, exp = num.split('e')
    return "{0} \\times 10^{{{1}}}".format(mant, exp)

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Print/plot lare3d en.dat files')

    parser.add_argument('filenames', help='energy files to open', nargs='+')
    parser.add_argument('--print_latest', action='store_true',
                        help='print latest row')
    parser.add_argument('--print_all', action='store_true',
                        help='print all rows')
    parser.add_argument('--print_varnames', action='store_true',
                        help='print saved variable names')
    parser.add_argument('--plot_columns', type=int, nargs='*',
                        help='plot given columns')
    parser.add_argument('--slice_vec', type=int, nargs=2,
                        help='take slice of data to plot')
    parser.add_argument('--nvars', type=int,
                        help='Number of variables in en.dat')
    parser.add_argument('--bytes_to_skip', type=int, default=0)
    parser.add_argument('--xlim', type=float, nargs=2,
                        help='limits of x-axis')
    parser.add_argument('--ylim', type=float, nargs=2,
                        help='limits of y-axis')
    parser.add_argument('--plot_dt', action='store_true',
                        help='plot dt')
    parser.add_argument('--plot_all', action='store_true',
                        help='plot all variables')
    parser.add_argument('--debug', action='store_true',
                        help='Enable debug mode')
    parser.add_argument('--save', action='store_true',
                        help='Save graph')
    parser.add_argument('--output',
                        help='output filename')
    parser.add_argument('--logy', action='store_true',
                        help='Plot x against logy')
    parser.add_argument('--verbose', action='store_true',
                        help='Print extra information')

    args = parser.parse_args()

    if args.debug:
        print(args)

    energies = [Energy(f, slice_vec=args.slice_vec, skip=args.bytes_to_skip, nvars=args.nvars) for f in args.filenames]

    if args.print_varnames:
        print(energies[0].varnames)

    if args.print_latest:
        print(energies[0].data[-1])

    if args.print_all:
        for row in energies[0].data:
            np.set_printoptions(linewidth=140)
            print(row)

    if args.plot_all:
        args.plot_columns = range(1, energies[0].en_nvars)

    if args.plot_dt:
        time = energies[0].data[:, 0]
        dt = time[1:] - time[:-1]
        plt.plot(time[:-1],dt)
        plt.show()

    def formLineStyle(filename):
        if len(filename.split("/")) <= 1:
            return ''
        linestyle = ''
        # if filename.split("/")[-3].split("-")[-1] == "switching":
            # linestyle = '--'
        # if filename.split("/")[-3].split("-")[-3] == "20r":
            # linestyle = ':'

        return linestyle


    if args.plot_columns:
        fig, axes = plt.subplots(len(args.plot_columns), sharex=True, figsize=(2*len(args.plot_columns), 10))
        colours = ['C' + str(i) for i in range(10)]
        colourMap = {}
        for en, f in zip(energies, args.filenames):
            simMode = "".join(f.split("-")[:-1])
            if simMode not in colourMap:
                colourMap[simMode] = colours.pop()
            for axis, index in zip(axes, args.plot_columns):
                if args.logy:
                    axis.semilogy(en.data[:, 0], en.data[:,index],
                              colourMap[simMode] + formLineStyle(f),
                              label="/".join(f.split("/")[:-2]))
                else:
                    axis.plot(en.data[:, 0], en.data[:,index],
                              colourMap[simMode] + formLineStyle(f),
                              label="/".join(f.split("/")[:-2]))
                axis.set_title(en.varnames[index])
                axis.legend()
                if args.ylim:
                    axis.set_ylim(args.ylim[0], args.ylim[1])
                if args.xlim:
                    axis.set_xlim(args.xlim[0], args.xlim[1])
        plt.tight_layout()
        if args.save:
            if args.output:
                output = args.output
            else:
                output = "print_energy.png"
            plt.savefig(output)
        else:
            plt.show()


==> data-analysis/python-slices/.ipynb_checkpoints/Plot_Slices-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sdf\n",
    "import math\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "%load_ext line_profiler\n",
    "\n",
    "FONTSIZE = 8\n",
    "COLUMN_WIDTH = 468.0 * 1/72.27\n",
    "COLUMN_HALFSIZE = 0.5 # Multiplier\n",
    "COLUMN_THIRDSIZE = 0.32"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def latexify(fig_width=None, fig_height=None, columns=1, square=False):\n",
    "    \"\"\"Set up matplotlib's RC params for LaTeX plotting.\n",
    "    Call this before plotting a figure.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    fig_width : float, optional, inches\n",
    "    fig_height : float,  optional, inches\n",
    "    columns : {1, 2}, optional\n",
    "    square: boolean,optional\n",
    "    \"\"\"\n",
    "\n",
    "    # code adapted from http://www.scipy.org/Cookbook/Matplotlib/LaTeX_Examples\n",
    "\n",
    "    # Width and max height in inches for IEEE journals taken from\n",
    "    # computer.org/cms/Computer.org/Journal%20templates/transactions_art_guide.pdf\n",
    "\n",
    "    assert(columns in [1,2,3])\n",
    "\n",
    "    if fig_width is None:\n",
    "        if columns == 1:\n",
    "            fig_width = COLUMN_WIDTH\n",
    "        elif columns == 2:\n",
    "            fig_width = COLUMN_WIDTH * COLUMN_HALFSIZE  \n",
    "        else:\n",
    "            fig_width = COLUMN_WIDTH * COLUMN_THIRDSIZE\n",
    "\n",
    "    if fig_height is None:\n",
    "        golden_mean = (math.sqrt(5)-1.0)/2.0    # Aesthetic ratio\n",
    "        fig_height = fig_width*golden_mean # height in inches\n",
    "        \n",
    "    if square:\n",
    "        fig_height = fig_width\n",
    "        \n",
    "    MAX_HEIGHT_INCHES = 8.0\n",
    "    if fig_height > MAX_HEIGHT_INCHES:\n",
    "        print(\"WARNING: fig_height too large:\" + fig_height + \n",
    "              \"so will reduce to\" + MAX_HEIGHT_INCHES + \"inches.\")\n",
    "        fig_height = MAX_HEIGHT_INCHES\n",
    "\n",
    "    params = {'backend': 'ps',\n",
    "              'text.latex.preamble': ['\\\\usepackage{gensymb}'],\n",
    "              'axes.labelsize': FONTSIZE, # fontsize for x and y labels (was 10)\n",
    "              'axes.titlesize': FONTSIZE,\n",
    "              'font.size': FONTSIZE, # was 10\n",
    "              'legend.fontsize': FONTSIZE, # was 10\n",
    "              'xtick.labelsize': FONTSIZE,\n",
    "              'ytick.labelsize': FONTSIZE,\n",
    "              'text.usetex': True,\n",
    "              'figure.figsize': [fig_width,fig_height],\n",
    "              'font.family': 'serif'\n",
    "    }\n",
    "\n",
    "    matplotlib.rcParams.update(params)\n",
    "\n",
    "def get_var_slice(sdfFilename, variable):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "\n",
    "    sdf_var = getattr(sdfFile, variable)\n",
    "    var = sdf_var.data\n",
    "    dims = sdf_var.dims\n",
    "\n",
    "    # If z-dimensions even, average between midpoints\n",
    "    average = (dims[2] % 2 == 0)\n",
    "\n",
    "    if average:\n",
    "        return 0.5*(var[:,:,int(dims[2]/2)-1] + var[:,:,int(dims[2]/2)]).transpose()\n",
    "    else:\n",
    "        return var[:,:,int(dims[2]/2)].transpose()\n",
    "\n",
    "def get_dx_dy_dz(sdfFile):\n",
    "    extents = sdfFile.Grid_Grid.extents\n",
    "    dims = sdfFile.Grid_Grid.dims\n",
    "    \n",
    "    dims = [dim + 1 for dim in dims]\n",
    "    \n",
    "    return [(extents[i+3] - extents[i])/dims[i] for i in range(3)]\n",
    "\n",
    "def get_magnetic_field(sdfFilename):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    \n",
    "    mag_field = np.array([\n",
    "        getattr(sdfFile, variable).data for variable in \n",
    "        ['Magnetic_Field_bx_centred', 'Magnetic_Field_by_centred', 'Magnetic_Field_bz_centred']\n",
    "    ])\n",
    "\n",
    "    return mag_field\n",
    "\n",
    "def get_variable(sdfFile, varname):\n",
    "    return getattr(sdfFile, varname)\n",
    "    \n",
    "def slice_variable(sdf_var, x_min=0, x_max=-1, y_min=0, y_max=-1, z_min=0, z_max=-1):\n",
    "    if(x_max < 0):\n",
    "        x_max = sdf_var.dims[0]\n",
    "    if(y_max < 0):\n",
    "        y_max = sdf_var.dims[1]\n",
    "    if(z_max < 0):\n",
    "        z_max = sdf_var.dims[2]\n",
    "    \n",
    "    return sdf_var.data[x_min:x_max, y_min:y_max, z_min:z_max]\n",
    "\n",
    "def curl(bx, by, bz, dx, dy, dz):\n",
    "    gradbx = np.gradient(bx, dx, dy, dz)\n",
    "    gradby = np.gradient(by, dx, dy, dz)\n",
    "    gradbz = np.gradient(bz, dx, dy, dz)\n",
    "    \n",
    "    return np.array([(gradbz[1] - gradby[2]), -(gradbz[0] - gradbx[2]), (gradby[0] - gradbx[1])])\n",
    "\n",
    "def get_magnitude_current_at(sdfFile, zSliceIdx, xLimits = (0,-1), yLimits=(0,-1)):\n",
    "    bx = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Magnetic_Field_bx_centred\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx - 1, z_max = zSliceIdx + 2)\n",
    "    by = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Magnetic_Field_by_centred\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx - 1, z_max = zSliceIdx + 2)\n",
    "    bz = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Magnetic_Field_bz_centred\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx - 1, z_max = zSliceIdx + 2)\n",
    "    \n",
    "    dx, dy, dz = get_dx_dy_dz(sdfFile)\n",
    "\n",
    "    gradbx = np.gradient(bx, dx, dy, dz)\n",
    "    gradby = np.gradient(by, dx, dy, dz)\n",
    "    gradbz = np.gradient(bz, dx, dy, dz)\n",
    "\n",
    "    current_density = np.sqrt(np.power(gradbz[1] - gradby[2], 2) + np.power(gradbz[0] - gradbx[2], 2) + np.power(gradby[0] - gradbx[1], 2))\n",
    "    current_density = current_density[:,::-1,int(current_density.shape[2]/2)]\n",
    "    return current_density.transpose()\n",
    "\n",
    "def get_temperature_at(sdfFile, zSliceIdx, xLimits = (0,-1), yLimits=(0,-1)):\n",
    "    # Temperature in nondim units is just \\gamma - 1 times the internal energy\n",
    "    gamma = 5.0/3\n",
    "    temp = (gamma-1) * slice_variable(\\\n",
    "        get_variable(sdfFile, \"Fluid_Energy\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx, z_max = zSliceIdx+1)\n",
    "    \n",
    "    temp = temp[:,:].squeeze(axis=2).transpose()\n",
    "    \n",
    "    return temp\n",
    "\n",
    "def length_to_index(length):\n",
    "    # This is hardcoded - could be made better by including limits from the actual sdf file\n",
    "    return int((length + 2)*350/4)\n",
    "\n",
    "def dimensionalise_temperature(tempIn):\n",
    "    B0 = 5\n",
    "    mf = 1.2\n",
    "    mh_si = 1.672621777\n",
    "    kb_si = 1.3806488\n",
    "    mu0_si = 4.0 * np.pi\n",
    "    RHO0 = 1.67\n",
    "    T0 = (B0*B0)*mf*mh_si/(kb_si*mu0_si*RHO0) * 1e9\n",
    "\n",
    "    return T0*tempIn\n",
    "\n",
    "def plot_current_density_and_velocity(sdfFile, outname, xLimits=(-2, 2), yLimits=(-2, 2),\\\n",
    "                                      max_current=-1, max_temperature=-1, print_maxes=True,\\\n",
    "                                     remove_axes=False):\n",
    "    latexify(columns=2, square=True)\n",
    "    fig,axis = plt.subplots()\n",
    "\n",
    "    if not remove_axes:\n",
    "        # Make room for labels\n",
    "        fig.subplots_adjust(left=.12, bottom=0.05, right=.965, top=.99)\n",
    "    else:\n",
    "        fig.subplots_adjust(left=0, bottom=0, right=1, top=1)\n",
    "\n",
    "    xIndexLimits = tuple((length_to_index(length) for length in xLimits))\n",
    "    yIndexLimits = tuple((length_to_index(length) for length in yLimits))\n",
    "    \n",
    "    current_density = get_magnitude_current_at(sdfFile, 350, xLimits=xIndexLimits, yLimits=yIndexLimits)\n",
    "\n",
    "    if max_current < 0:\n",
    "        max_current = int(current_density.max())\n",
    "    \n",
    "    axis.imshow(current_density,\\\n",
    "                extent=[xLimits[0], xLimits[1], yLimits[0], yLimits[1]],\\\n",
    "                vmax=max_current, vmin=0,\\\n",
    "                interpolation='bilinear',\\\n",
    "                cmap=plt.get_cmap(\"Blues\"))\n",
    "    if print_maxes:\n",
    "        axis.text(-1, 0.9, \"Max Current: \" + str(max_current), color='w')\n",
    "    \n",
    "    print(\"Max current:\", max_current)\n",
    "    \n",
    "    temperature = get_temperature_at(sdfFile, 350, xLimits=xIndexLimits, yLimits=yIndexLimits)\n",
    "    print(dimensionalise_temperature(temperature[0,0]))\n",
    "    if max_temperature < 0:\n",
    "        max_temperature = int(dimensionalise_temperature(temperature.max()))\n",
    "    \n",
    "    axis.imshow(dimensionalise_temperature(temperature),\\\n",
    "                extent=[xLimits[0], xLimits[1], -yLimits[1], yLimits[0]],\\\n",
    "                vmax=max_temperature, vmin=2e4,\\\n",
    "                interpolation='bilinear',\\\n",
    "                cmap=plt.get_cmap(\"Reds\"))\n",
    "    \n",
    "    if print_maxes:\n",
    "        axis.text(-1, -0.95, \"Max temp: \" + str(int(max_temperature/1e6)), color='w')\n",
    "    \n",
    "    print(r\"Max temperature $\\times 10^{-6}$:\", max_temperature/1e6)\n",
    "            \n",
    "    vx = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Velocity_Vx\"),\\\n",
    "        z_min=350, z_max = 350 + 1)\n",
    "    vy = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Velocity_Vy\"),\\\n",
    "        z_min=350, z_max = 350 + 1)\n",
    "    \n",
    "    vx = 0.25*(vx[1:,1:] + vx[:-1,1:] + vx[:-1,:-1] + vx[1:,:-1])\n",
    "    vy = 0.25*(vy[1:,1:] + vy[:-1,1:] + vy[:-1,:-1] + vy[1:,:-1])\n",
    "    \n",
    "    vectorIdx = 6\n",
    "    \n",
    "    vx = vx.squeeze(axis=2)[\\\n",
    "                            length_to_index(xLimits[0])+int(vectorIdx/2):length_to_index(xLimits[1]):vectorIdx,\\\n",
    "                            length_to_index(yLimits[1])-int(vectorIdx/2):length_to_index(yLimits[0]):-vectorIdx\\\n",
    "                           ].transpose()\n",
    "    vy = -vy.squeeze(axis=2)[\\\n",
    "                            length_to_index(xLimits[0])+int(vectorIdx/2):length_to_index(xLimits[1]):vectorIdx,\\\n",
    "                            length_to_index(yLimits[1])-int(vectorIdx/2):length_to_index(yLimits[0]):-vectorIdx\\\n",
    "                           ].transpose()\n",
    "    \n",
    "    X, Y = np.meshgrid(\\\n",
    "                      np.linspace(xLimits[0], xLimits[1], vx.shape[1]),\\\n",
    "                      np.linspace(-yLimits[1], yLimits[0], vx.shape[0])\\\n",
    "                      )\n",
    "    \n",
    "    if remove_axes:\n",
    "        axis.tick_params(axis='both', which='both', bottom='off', top='off', labelbottom='off', right='off', left='off', labelleft='off')\n",
    "    \n",
    "#     axis.streamplot(X, Y, vx, vy)\n",
    "    axis.quiver(X, Y, vx, vy, units='xy', pivot='tail', width=0.007, color='k')\n",
    "    \n",
    "    plt.savefig(outname, pad_inches=0.0)\n",
    "    plt.show()\n",
    "    plt.close(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot current density slices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "i=15\n",
    "timedump = '{0:04d}'.format(i)\n",
    "sdfFilename = folder + timedump + \".sdf\"\n",
    "sdfFile = sdf.read(sdfFilename)\n",
    "outname = 'isotropic_current_density_' + timedump + '.pdf'\n",
    "plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                xLimits=(-1.0, 1.0),yLimits=(0,1.0),\\\n",
    "                                 remove_axes=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "xLimits = [(-1, 1) for i in range(21)]\\\n",
    "+ [(-1.2, 1.2) for i in range(21, 41)]\\\n",
    "+ [(-1.4, 1.4) for i in range(41, 56)]\n",
    "yLimits = [(0, 1) for i in range(21)]\\\n",
    "+ [(0, 1.2) for i in range(21, 41)]\\\n",
    "+ [(0, 1.4) for i in range(41, 56)]\n",
    "\n",
    "for i in range(0, 56):\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'isotropic_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                    xLimits=xLimits[i],yLimits=yLimits[i])\n",
    "     "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "xLimits = [(-1, 1) for i in range(21)]\\\n",
    "+ [(-1.2, 1.2) for i in range(21, 41)]\\\n",
    "+ [(-1.4, 1.4) for i in range(41, 56)]\n",
    "yLimits = [(0, 1) for i in range(21)]\\\n",
    "+ [(0, 1.2) for i in range(21, 34)]\\\n",
    "+ [(0, 1.4) for i in range(34, 56)]\n",
    "    \n",
    "for i in range(0, 53):\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'switching_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                    xLimits=xLimits[i],yLimits=yLimits[i])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Specific slices; both; t=13, 15, 20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "for i in [13, 15, 20]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_isotropic_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1, 1),\\\n",
    "                                      yLimits=(0, 1),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3.5,\\\n",
    "                                     max_temperature=90*1e6,\\\n",
    "                                     remove_axes=True)\n",
    "\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "for i in [13,15, 20]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_switching_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1, 1),\\\n",
    "                                      yLimits=(0, 1),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3.5,\\\n",
    "                                     max_temperature=90*1e6,\\\n",
    "                                     remove_axes=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Specific slices; iso; t=25, 30, 35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "for i in [25, 30, 35]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_isotropic_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1.2, 1.2),\\\n",
    "                                      yLimits=(0, 1.2),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3,\n",
    "                                     max_temperature=85*1e6,\\\n",
    "                                     remove_axes=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "for i in [25, 30, 35]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_switching_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1.2, 1.2),\\\n",
    "                                      yLimits=(0, 1.2),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3,\n",
    "                                     max_temperature=85*1e6,\\\n",
    "                                     remove_axes=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Testing size of $s$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "# timedump = '{0:04d}'.format(20)\n",
    "# sdfFilename = folder + timedump + \".sdf\"\n",
    "# sdfFile = sdf.read(sdfFilename)\n",
    "# dir(sdfFile)\n",
    "# # sdf_var = getattr(sdfFile, \"Fluid_Switching_Function\")\n",
    "# # print(np.min(sdf_var.data))\n",
    "\n",
    "max_heating = 0.0\n",
    "\n",
    "for i in range(0, 53):\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    sdf_var = getattr(sdfFile, \"Viscous_heating_total\")\n",
    "    var = sdf_var.data\n",
    "    local_max = np.max(sdf_var.data)\n",
    "    if local_max > max_heating:\n",
    "        max_heating = local_max\n",
    "    print(i, local_max)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data-analysis/python-slices/Plot_Slices.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sdf\n",
    "import math\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "\n",
    "%load_ext line_profiler\n",
    "\n",
    "FONTSIZE = 8\n",
    "COLUMN_WIDTH = 468.0 * 1/72.27\n",
    "COLUMN_HALFSIZE = 0.5 # Multiplier\n",
    "COLUMN_THIRDSIZE = 0.32"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def latexify(fig_width=None, fig_height=None, columns=1, square=False):\n",
    "    \"\"\"Set up matplotlib's RC params for LaTeX plotting.\n",
    "    Call this before plotting a figure.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    fig_width : float, optional, inches\n",
    "    fig_height : float,  optional, inches\n",
    "    columns : {1, 2}, optional\n",
    "    square: boolean,optional\n",
    "    \"\"\"\n",
    "\n",
    "    # code adapted from http://www.scipy.org/Cookbook/Matplotlib/LaTeX_Examples\n",
    "\n",
    "    # Width and max height in inches for IEEE journals taken from\n",
    "    # computer.org/cms/Computer.org/Journal%20templates/transactions_art_guide.pdf\n",
    "\n",
    "    assert(columns in [1,2,3])\n",
    "\n",
    "    if fig_width is None:\n",
    "        if columns == 1:\n",
    "            fig_width = COLUMN_WIDTH\n",
    "        elif columns == 2:\n",
    "            fig_width = COLUMN_WIDTH * COLUMN_HALFSIZE  \n",
    "        else:\n",
    "            fig_width = COLUMN_WIDTH * COLUMN_THIRDSIZE\n",
    "\n",
    "    if fig_height is None:\n",
    "        golden_mean = (math.sqrt(5)-1.0)/2.0    # Aesthetic ratio\n",
    "        fig_height = fig_width*golden_mean # height in inches\n",
    "        \n",
    "    if square:\n",
    "        fig_height = fig_width\n",
    "        \n",
    "    MAX_HEIGHT_INCHES = 8.0\n",
    "    if fig_height > MAX_HEIGHT_INCHES:\n",
    "        print(\"WARNING: fig_height too large:\" + fig_height + \n",
    "              \"so will reduce to\" + MAX_HEIGHT_INCHES + \"inches.\")\n",
    "        fig_height = MAX_HEIGHT_INCHES\n",
    "\n",
    "    params = {'backend': 'ps',\n",
    "              'text.latex.preamble': ['\\\\usepackage{gensymb}'],\n",
    "              'axes.labelsize': FONTSIZE, # fontsize for x and y labels (was 10)\n",
    "              'axes.titlesize': FONTSIZE,\n",
    "              'font.size': FONTSIZE, # was 10\n",
    "              'legend.fontsize': FONTSIZE, # was 10\n",
    "              'xtick.labelsize': FONTSIZE,\n",
    "              'ytick.labelsize': FONTSIZE,\n",
    "              'text.usetex': True,\n",
    "              'figure.figsize': [fig_width,fig_height],\n",
    "              'font.family': 'serif'\n",
    "    }\n",
    "\n",
    "    matplotlib.rcParams.update(params)\n",
    "\n",
    "def get_var_slice(sdfFilename, variable):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "\n",
    "    sdf_var = getattr(sdfFile, variable)\n",
    "    var = sdf_var.data\n",
    "    dims = sdf_var.dims\n",
    "\n",
    "    # If z-dimensions even, average between midpoints\n",
    "    average = (dims[2] % 2 == 0)\n",
    "\n",
    "    if average:\n",
    "        return 0.5*(var[:,:,int(dims[2]/2)-1] + var[:,:,int(dims[2]/2)]).transpose()\n",
    "    else:\n",
    "        return var[:,:,int(dims[2]/2)].transpose()\n",
    "\n",
    "def get_dx_dy_dz(sdfFile):\n",
    "    extents = sdfFile.Grid_Grid.extents\n",
    "    dims = sdfFile.Grid_Grid.dims\n",
    "    \n",
    "    dims = [dim + 1 for dim in dims]\n",
    "    \n",
    "    return [(extents[i+3] - extents[i])/dims[i] for i in range(3)]\n",
    "\n",
    "def get_magnetic_field(sdfFilename):\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    \n",
    "    mag_field = np.array([\n",
    "        getattr(sdfFile, variable).data for variable in \n",
    "        ['Magnetic_Field_bx_centred', 'Magnetic_Field_by_centred', 'Magnetic_Field_bz_centred']\n",
    "    ])\n",
    "\n",
    "    return mag_field\n",
    "\n",
    "def get_variable(sdfFile, varname):\n",
    "    return getattr(sdfFile, varname)\n",
    "    \n",
    "def slice_variable(sdf_var, x_min=0, x_max=-1, y_min=0, y_max=-1, z_min=0, z_max=-1):\n",
    "    if(x_max < 0):\n",
    "        x_max = sdf_var.dims[0]\n",
    "    if(y_max < 0):\n",
    "        y_max = sdf_var.dims[1]\n",
    "    if(z_max < 0):\n",
    "        z_max = sdf_var.dims[2]\n",
    "    \n",
    "    return sdf_var.data[x_min:x_max, y_min:y_max, z_min:z_max]\n",
    "\n",
    "def curl(bx, by, bz, dx, dy, dz):\n",
    "    gradbx = np.gradient(bx, dx, dy, dz)\n",
    "    gradby = np.gradient(by, dx, dy, dz)\n",
    "    gradbz = np.gradient(bz, dx, dy, dz)\n",
    "    \n",
    "    return np.array([(gradbz[1] - gradby[2]), -(gradbz[0] - gradbx[2]), (gradby[0] - gradbx[1])])\n",
    "\n",
    "def get_magnitude_current_at(sdfFile, zSliceIdx, xLimits = (0,-1), yLimits=(0,-1)):\n",
    "    bx = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Magnetic_Field_bx_centred\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx - 1, z_max = zSliceIdx + 2)\n",
    "    by = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Magnetic_Field_by_centred\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx - 1, z_max = zSliceIdx + 2)\n",
    "    bz = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Magnetic_Field_bz_centred\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx - 1, z_max = zSliceIdx + 2)\n",
    "    \n",
    "    dx, dy, dz = get_dx_dy_dz(sdfFile)\n",
    "\n",
    "    gradbx = np.gradient(bx, dx, dy, dz)\n",
    "    gradby = np.gradient(by, dx, dy, dz)\n",
    "    gradbz = np.gradient(bz, dx, dy, dz)\n",
    "\n",
    "    current_density = np.sqrt(np.power(gradbz[1] - gradby[2], 2) + np.power(gradbz[0] - gradbx[2], 2) + np.power(gradby[0] - gradbx[1], 2))\n",
    "    current_density = current_density[:,::-1,int(current_density.shape[2]/2)]\n",
    "    return current_density.transpose()\n",
    "\n",
    "def get_temperature_at(sdfFile, zSliceIdx, xLimits = (0,-1), yLimits=(0,-1)):\n",
    "    # Temperature in nondim units is just \\gamma - 1 times the internal energy\n",
    "    gamma = 5.0/3\n",
    "    temp = (gamma-1) * slice_variable(\\\n",
    "        get_variable(sdfFile, \"Fluid_Energy\"),\\\n",
    "        x_min=xLimits[0], x_max = xLimits[1],\\\n",
    "        y_min=yLimits[0], y_max = yLimits[1],\\\n",
    "        z_min=zSliceIdx, z_max = zSliceIdx+1)\n",
    "    \n",
    "    temp = temp[:,:].squeeze(axis=2).transpose()\n",
    "    \n",
    "    return temp\n",
    "\n",
    "def length_to_index(length):\n",
    "    # This is hardcoded - could be made better by including limits from the actual sdf file\n",
    "    return int((length + 2)*350/4)\n",
    "\n",
    "def dimensionalise_temperature(tempIn):\n",
    "    B0 = 5\n",
    "    mf = 1.2\n",
    "    mh_si = 1.672621777\n",
    "    kb_si = 1.3806488\n",
    "    mu0_si = 4.0 * np.pi\n",
    "    RHO0 = 1.67\n",
    "    T0 = (B0*B0)*mf*mh_si/(kb_si*mu0_si*RHO0) * 1e9\n",
    "\n",
    "    return T0*tempIn\n",
    "\n",
    "def plot_current_density_and_velocity(sdfFile, outname, xLimits=(-2, 2), yLimits=(-2, 2),\\\n",
    "                                      max_current=-1, max_temperature=-1, print_maxes=True,\\\n",
    "                                     remove_axes=False):\n",
    "    latexify(columns=2, square=True)\n",
    "    fig,axis = plt.subplots()\n",
    "\n",
    "    if not remove_axes:\n",
    "        # Make room for labels\n",
    "        fig.subplots_adjust(left=.12, bottom=0.05, right=.965, top=.99)\n",
    "    else:\n",
    "        fig.subplots_adjust(left=0, bottom=0, right=1, top=1)\n",
    "\n",
    "    xIndexLimits = tuple((length_to_index(length) for length in xLimits))\n",
    "    yIndexLimits = tuple((length_to_index(length) for length in yLimits))\n",
    "    \n",
    "    current_density = get_magnitude_current_at(sdfFile, 350, xLimits=xIndexLimits, yLimits=yIndexLimits)\n",
    "\n",
    "    if max_current < 0:\n",
    "        max_current = int(current_density.max())\n",
    "    \n",
    "    axis.imshow(current_density,\\\n",
    "                extent=[xLimits[0], xLimits[1], yLimits[0], yLimits[1]],\\\n",
    "                vmax=max_current, vmin=0,\\\n",
    "                interpolation='bilinear',\\\n",
    "                cmap=plt.get_cmap(\"Blues\"))\n",
    "    if print_maxes:\n",
    "        axis.text(-1, 0.9, \"Max Current: \" + str(max_current), color='w')\n",
    "    \n",
    "    print(\"Max current:\", max_current)\n",
    "    \n",
    "    temperature = get_temperature_at(sdfFile, 350, xLimits=xIndexLimits, yLimits=yIndexLimits)\n",
    "    print(dimensionalise_temperature(temperature[0,0]))\n",
    "    if max_temperature < 0:\n",
    "        max_temperature = int(dimensionalise_temperature(temperature.max()))\n",
    "    \n",
    "    axis.imshow(dimensionalise_temperature(temperature),\\\n",
    "                extent=[xLimits[0], xLimits[1], -yLimits[1], yLimits[0]],\\\n",
    "                vmax=max_temperature, vmin=2e4,\\\n",
    "                interpolation='bilinear',\\\n",
    "                cmap=plt.get_cmap(\"Reds\"))\n",
    "    \n",
    "    if print_maxes:\n",
    "        axis.text(-1, -0.95, \"Max temp: \" + str(int(max_temperature/1e6)), color='w')\n",
    "    \n",
    "    print(r\"Max temperature $\\times 10^{-6}$:\", max_temperature/1e6)\n",
    "            \n",
    "    vx = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Velocity_Vx\"),\\\n",
    "        z_min=350, z_max = 350 + 1)\n",
    "    vy = slice_variable(\\\n",
    "        get_variable(sdfFile, \"Velocity_Vy\"),\\\n",
    "        z_min=350, z_max = 350 + 1)\n",
    "    \n",
    "    vx = 0.25*(vx[1:,1:] + vx[:-1,1:] + vx[:-1,:-1] + vx[1:,:-1])\n",
    "    vy = 0.25*(vy[1:,1:] + vy[:-1,1:] + vy[:-1,:-1] + vy[1:,:-1])\n",
    "    \n",
    "    vectorIdx = 6\n",
    "    \n",
    "    vx = vx.squeeze(axis=2)[\\\n",
    "                            length_to_index(xLimits[0])+int(vectorIdx/2):length_to_index(xLimits[1]):vectorIdx,\\\n",
    "                            length_to_index(yLimits[1])-int(vectorIdx/2):length_to_index(yLimits[0]):-vectorIdx\\\n",
    "                           ].transpose()\n",
    "    vy = -vy.squeeze(axis=2)[\\\n",
    "                            length_to_index(xLimits[0])+int(vectorIdx/2):length_to_index(xLimits[1]):vectorIdx,\\\n",
    "                            length_to_index(yLimits[1])-int(vectorIdx/2):length_to_index(yLimits[0]):-vectorIdx\\\n",
    "                           ].transpose()\n",
    "    \n",
    "    X, Y = np.meshgrid(\\\n",
    "                      np.linspace(xLimits[0], xLimits[1], vx.shape[1]),\\\n",
    "                      np.linspace(-yLimits[1], yLimits[0], vx.shape[0])\\\n",
    "                      )\n",
    "    \n",
    "    if remove_axes:\n",
    "        axis.tick_params(axis='both', which='both', bottom='off', top='off', labelbottom='off', right='off', left='off', labelleft='off')\n",
    "    \n",
    "#     axis.streamplot(X, Y, vx, vy)\n",
    "    axis.quiver(X, Y, vx, vy, units='xy', pivot='tail', width=0.007, color='k')\n",
    "    \n",
    "    plt.savefig(outname, pad_inches=0.0)\n",
    "    plt.show()\n",
    "    plt.close(fig)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot current density slices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "i=15\n",
    "timedump = '{0:04d}'.format(i)\n",
    "sdfFilename = folder + timedump + \".sdf\"\n",
    "sdfFile = sdf.read(sdfFilename)\n",
    "outname = 'isotropic_current_density_' + timedump + '.pdf'\n",
    "plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                xLimits=(-1.0, 1.0),yLimits=(0,1.0),\\\n",
    "                                 remove_axes=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "xLimits = [(-1, 1) for i in range(21)]\\\n",
    "+ [(-1.2, 1.2) for i in range(21, 41)]\\\n",
    "+ [(-1.4, 1.4) for i in range(41, 56)]\n",
    "yLimits = [(0, 1) for i in range(21)]\\\n",
    "+ [(0, 1.2) for i in range(21, 41)]\\\n",
    "+ [(0, 1.4) for i in range(41, 56)]\n",
    "\n",
    "for i in range(0, 56):\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'isotropic_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                    xLimits=xLimits[i],yLimits=yLimits[i])\n",
    "     "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "xLimits = [(-1, 1) for i in range(21)]\\\n",
    "+ [(-1.2, 1.2) for i in range(21, 41)]\\\n",
    "+ [(-1.4, 1.4) for i in range(41, 56)]\n",
    "yLimits = [(0, 1) for i in range(21)]\\\n",
    "+ [(0, 1.2) for i in range(21, 34)]\\\n",
    "+ [(0, 1.4) for i in range(34, 56)]\n",
    "    \n",
    "for i in range(0, 53):\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'switching_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                    xLimits=xLimits[i],yLimits=yLimits[i])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Specific slices; both; t=13, 15, 20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "for i in [13, 15, 20]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_isotropic_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1, 1),\\\n",
    "                                      yLimits=(0, 1),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3.5,\\\n",
    "                                     max_temperature=90*1e6,\\\n",
    "                                     remove_axes=True)\n",
    "\n",
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "for i in [13,15, 20]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_switching_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1, 1),\\\n",
    "                                      yLimits=(0, 1),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3.5,\\\n",
    "                                     max_temperature=90*1e6,\\\n",
    "                                     remove_axes=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Specific slices; iso; t=25, 30, 35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-isotropic/Data/\"\n",
    "\n",
    "for i in [25, 30, 35]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_isotropic_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1.2, 1.2),\\\n",
    "                                      yLimits=(0, 1.2),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3,\n",
    "                                     max_temperature=85*1e6,\\\n",
    "                                     remove_axes=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "for i in [25, 30, 35]:\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    outname = 'final_switching_current_density_' + timedump + '.pdf'\n",
    "    print(timedump)\n",
    "    plot_current_density_and_velocity(sdfFile, outname,\\\n",
    "                                      xLimits=(-1.2, 1.2),\\\n",
    "                                      yLimits=(0, 1.2),\\\n",
    "                                      print_maxes=False,\\\n",
    "                                     max_current=3,\n",
    "                                     max_temperature=85*1e6,\\\n",
    "                                     remove_axes=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Testing size of $s$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = \"/nas/1101974q/archie-latest-organisation-sept-2018/kink-instabilities/initially-unstable/cadence-5-v1e-4r5e-4.5/v1e-4r5e-4.5-switching/Data/\"\n",
    "\n",
    "# timedump = '{0:04d}'.format(20)\n",
    "# sdfFilename = folder + timedump + \".sdf\"\n",
    "# sdfFile = sdf.read(sdfFilename)\n",
    "# dir(sdfFile)\n",
    "# # sdf_var = getattr(sdfFile, \"Fluid_Switching_Function\")\n",
    "# # print(np.min(sdf_var.data))\n",
    "\n",
    "max_heating = 0.0\n",
    "\n",
    "for i in range(0, 53):\n",
    "    timedump = '{0:04d}'.format(i)\n",
    "    sdfFilename = folder + timedump + \".sdf\"\n",
    "    sdfFile = sdf.read(sdfFilename)\n",
    "    sdf_var = getattr(sdfFile, \"Viscous_heating_total\")\n",
    "    var = sdf_var.data\n",
    "    local_max = np.max(sdf_var.data)\n",
    "    if local_max > max_heating:\n",
    "        max_heating = local_max\n",
    "    print(i, local_max)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

